Revisiting the flux tube spectrum of 3d SU(2) lattice gauge theory

We perform a high precision measurement of the spectrum of the QCD flux tube in three-dimensional $\SU(2)$ gauge theory at multiple lattice spacings. We compare the results at large $q\bar{q}$ separations $R$ to the spectrum predicted by the effective string theory, including the leading order boundary term with a non-universal coefficient. We find qualitative agreement with the predictions from the leading order Nambu-Goto string theory down to small values of $R$, while, at the same time, observing the predicted splitting of the second excited state due to the boundary term. On fine lattices and at large $R$ we observe slight deviations from the EST predictions for the first excited state.

==> anc/README.txt <==

This folder contains the data for the spectrum of the flux tube.


The flux tube energies are included in files denoted by

"energy_b<beta>_ch<CH>_ev<EV>.dat"

where <beta> is the beta-value in the format '5p0' for 5.0, <CH> is the channel with
<CH> = 0  <->  (+,+)
     = 1  <->  (+,-)
     = 2  <->  (-,-)
     = 3  <->  (-,+)
and <EV>=0,1 is the number of the eigenvalue in the channel.

The energy differences E^(C,P)_n - E^(C',P')_0 (obtained from the individual analysis
as described in the manuscript) are included in the files

"difference_b<beta>_ch<CH>_ev<EV>_GCH<baseCH>.dat"

where <CH> and <EV> are as before and label (C,P) and n, respectively, and <baseCH>
labels the subtracted channel with the same labelling as <CH>.


In each line of the files the first entry is R/r_0, the second entry is the result
for the energy or difference in units of r_0, the third is the statistical uncertainty,
the fourth is the systematic uncertainty associated with the removal of the excited
states (as discussed in the manuscript), and the following 100 numbers are the
jacknife bins.



==> anc/difference_b10p0_ch1_ev0_GCH0.dat <==
0.465 0.311452E+01 0.33E-02 0.15E-02 0.311447E+01 0.311462E+01 0.311449E+01 0.311487E+01 0.311436E+01 0.311430E+01 0.311511E+01 0.311487E+01 0.311514E+01 0.311414E+01 0.311441E+01 0.311455E+01 0.311472E+01 0.311407E+01 0.311424E+01 0.311407E+01 0.311430E+01 0.311485E+01 0.311466E+01 0.311527E+01 0.311463E+01 0.311455E+01 0.311498E+01 0.311428E+01 0.311435E+01 0.311444E+01 0.311493E+01 0.311509E+01 0.311431E+01 0.311502E+01 0.311401E+01 0.311483E+01 0.311444E+01 0.311491E+01 0.311476E+01 0.311361E+01 0.311459E+01 0.311493E+01 0.311400E+01 0.311479E+01 0.311428E+01 0.311470E+01 0.311428E+01 0.311471E+01 0.311445E+01 0.311438E+01 0.311454E+01 0.311476E+01 0.311423E+01 0.311515E+01 0.311405E+01 0.311421E+01 0.311422E+01 0.311397E+01 0.311497E+01 0.311454E+01 0.311418E+01 0.311434E+01 0.311439E+01 0.311425E+01 0.311437E+01 0.311420E+01 0.311451E+01 0.311500E+01 0.311459E+01 0.311471E+01 0.311402E+01 0.311449E+01 0.311452E+01 0.311394E+01 0.311428E+01 0.311498E+01 0.311430E+01 0.311440E+01 0.311459E+01 0.311378E+01 0.311493E+01 0.311434E+01 0.311469E+01 0.311449E+01 0.311498E+01 0.311404E+01 0.311481E+01 0.311440E+01 0.311457E+01 0.311435E+01 0.311486E+01 0.311462E+01 0.311436E+01 0.311457E+01 0.311428E+01 0.311493E+01 0.311442E+01 0.311435E+01 0.311433E+01 0.311426E+01 0.311493E+01 0.311445E+01 0.311445E+01 0.311486E+01
0.581 0.286238E+01 0.33E-02 0.22E-02 0.286233E+01 0.286258E+01 0.286224E+01 0.286266E+01 0.286229E+01 0.286236E+01 0.286297E+01 0.286274E+01 0.286288E+01 0.286195E+01 0.286212E+01 0.286238E+01 0.286249E+01 0.286185E+01 0.286199E+01 0.286201E+01 0.286221E+01 0.286263E+01 0.286252E+01 0.286322E+01 0.286241E+01 0.286239E+01 0.286287E+01 0.286229E+01 0.286220E+01 0.286247E+01 0.286280E+01 0.286300E+01 0.286217E+01 0.286290E+01 0.286179E+01 0.286273E+01 0.286233E+01 0.286270E+01 0.286267E+01 0.286168E+01 0.286233E+01 0.286292E+01 0.286210E+01 0.286274E+01 0.286191E+01 0.286250E+01 0.286217E+01 0.286263E+01 0.286224E+01 0.286218E+01 0.286246E+01 0.286272E+01 0.286224E+01 0.286303E+01 0.286198E+01 0.286204E+01 0.286201E+01 0.286200E+01 0.286278E+01 0.286236E+01 0.286222E+01 0.286230E+01 0.286193E+01 0.286220E+01 0.286213E+01 0.286205E+01 0.286225E+01 0.286291E+01 0.286238E+01 0.286262E+01 0.286201E+01 0.286245E+01 0.286245E+01 0.286177E+01 0.286194E+01 0.286264E+01 0.286231E+01 0.286229E+01 0.286236E+01 0.286153E+01 0.286279E+01 0.286224E+01 0.286229E+01 0.286250E+01 0.286292E+01 0.286195E+01 0.286273E+01 0.286217E+01 0.286253E+01 0.286210E+01 0.286237E+01 0.286273E+01 0.286222E+01 0.286220E+01 0.286204E+01 0.286254E+01 0.286232E+01 0.286210E+01 0.286226E+01 0.286222E+01 0.286284E+01 0.286241E+01 0.286258E+01 0.286257E+01
0.698 0.264499E+01 0.32E-02 0.24E-02 0.264486E+01 0.264513E+01 0.264495E+01 0.264529E+01 0.264473E+01 0.264490E+01 0.264556E+01 0.264530E+01 0.264545E+01 0.264461E+01 0.264463E+01 0.264497E+01 0.264507E+01 0.264451E+01 0.264454E+01 0.264456E+01 0.264476E+01 0.264524E+01 0.264517E+01 0.264580E+01 0.264498E+01 0.264501E+01 0.264541E+01 0.264481E+01 0.264487E+01 0.264512E+01 0.264548E+01 0.264564E+01 0.264485E+01 0.264548E+01 0.264439E+01 0.264530E+01 0.264514E+01 0.264531E+01 0.264531E+01 0.264443E+01 0.264495E+01 0.264558E+01 0.264464E+01 0.264530E+01 0.264459E+01 0.264512E+01 0.264473E+01 0.264532E+01 0.264499E+01 0.264480E+01 0.264519E+01 0.264525E+01 0.264475E+01 0.264547E+01 0.264440E+01 0.264480E+01 0.264454E+01 0.264460E+01 0.264547E+01 0.264506E+01 0.264479E+01 0.264497E+01 0.264465E+01 0.264474E+01 0.264486E+01 0.264467E+01 0.264494E+01 0.264538E+01 0.264505E+01 0.264541E+01 0.264460E+01 0.264498E+01 0.264495E+01 0.264450E+01 0.264462E+01 0.264527E+01 0.264480E+01 0.264490E+01 0.264482E+01 0.264418E+01 0.264529E+01 0.264491E+01 0.264501E+01 0.264515E+01 0.264531E+01 0.264471E+01 0.264532E+01 0.264477E+01 0.264528E+01 0.264479E+01 0.264494E+01 0.264532E+01 0.264475E+01 0.264489E+01 0.264465E+01 0.264517E+01 0.264491E+01 0.264479E+01 0.264502E+01 0.264479E+01 0.264545E+01 0.264504E+01 0.264516E+01 0.264515E+01
0.814 0.245427E+01 0.33E-02 0.23E-02 0.245404E+01 0.245440E+01 0.245434E+01 0.245456E+01 0.245397E+01 0.245419E+01 0.245487E+01 0.245450E+01 0.245475E+01 0.245396E+01 0.245387E+01 0.245433E+01 0.245432E+01 0.245375E+01 0.245377E+01 0.245380E+01 0.245401E+01 0.245456E+01 0.245446E+01 0.245512E+01 0.245430E+01 0.245427E+01 0.245470E+01 0.245403E+01 0.245411E+01 0.245442E+01 0.245472E+01 0.245489E+01 0.245410E+01 0.245474E+01 0.245372E+01 0.245454E+01 0.245449E+01 0.245464E+01 0.245452E+01 0.245375E+01 0.245426E+01 0.245485E+01 0.245384E+01 0.245458E+01 0.245377E+01 0.245449E+01 0.245396E+01 0.245463E+01 0.245420E+01 0.245392E+01 0.245450E+01 0.245450E+01 0.245402E+01 0.245483E+01 0.245364E+01 0.245412E+01 0.245382E+01 0.245405E+01 0.245477E+01 0.245428E+01 0.245400E+01 0.245435E+01 0.245390E+01 0.245405E+01 0.245415E+01 0.245396E+01 0.245427E+01 0.245475E+01 0.245438E+01 0.245472E+01 0.245382E+01 0.245429E+01 0.245423E+01 0.245360E+01 0.245401E+01 0.245452E+01 0.245412E+01 0.245416E+01 0.245408E+01 0.245353E+01 0.245452E+01 0.245421E+01 0.245437E+01 0.245439E+01 0.245472E+01 0.245408E+01 0.245452E+01 0.245400E+01 0.245457E+01 0.245407E+01 0.245423E+01 0.245461E+01 0.245402E+01 0.245405E+01 0.245395E+01 0.245442E+01 0.245420E+01 0.245395E+01 0.245440E+01 0.245413E+01 0.245470E+01 0.245437E+01 0.245440E+01 0.245437E+01
0.930 0.228657E+01 0.33E-02 0.28E-02 0.228644E+01 0.228670E+01 0.228660E+01 0.228684E+01 0.228635E+01 0.228645E+01 0.228713E+01 0.228683E+01 0.228704E+01 0.228625E+01 0.228621E+01 0.228662E+01 0.228650E+01 0.228606E+01 0.228605E+01 0.228613E+01 0.228625E+01 0.228691E+01 0.228682E+01 0.228743E+01 0.228661E+01 0.228654E+01 0.228683E+01 0.228623E+01 0.228647E+01 0.228668E+01 0.228701E+01 0.228712E+01 0.228634E+01 0.228697E+01 0.228606E+01 0.228685E+01 0.228680E+01 0.228697E+01 0.228686E+01 0.228611E+01 0.228658E+01 0.228729E+01 0.228619E+01 0.228701E+01 0.228610E+01 0.228683E+01 0.228629E+01 0.228700E+01 0.228656E+01 0.228631E+01 0.228683E+01 0.228673E+01 0.228646E+01 0.228702E+01 0.228593E+01 0.228645E+01 0.228613E+01 0.228625E+01 0.228724E+01 0.228663E+01 0.228629E+01 0.228663E+01 0.228627E+01 0.228626E+01 0.228633E+01 0.228635E+01 0.228662E+01 0.228699E+01 0.228673E+01 0.228697E+01 0.228607E+01 0.228658E+01 0.228658E+01 0.228588E+01 0.228627E+01 0.228676E+01 0.228648E+01 0.228651E+01 0.228643E+01 0.228595E+01 0.228680E+01 0.228653E+01 0.228663E+01 0.228667E+01 0.228711E+01 0.228630E+01 0.228680E+01 0.228634E+01 0.228694E+01 0.228631E+01 0.228643E+01 0.228701E+01 0.228623E+01 0.228621E+01 0.228624E+01 0.228659E+01 0.228659E+01 0.228638E+01 0.228662E+01 0.228653E+01 0.228702E+01 0.228672E+01 0.228666E+01 0.228664E+01
1.046 0.213798E+01 0.33E-02 0.29E-02 0.213779E+01 0.213814E+01 0.213805E+01 0.213824E+01 0.213774E+01 0.213787E+01 0.213853E+01 0.213818E+01 0.213858E+01 0.213762E+01 0.213768E+01 0.213804E+01 0.213778E+01 0.213743E+01 0.213749E+01 0.213750E+01 0.213768E+01 0.213838E+01 0.213815E+01 0.213879E+01 0.213799E+01 0.213778E+01 0.213825E+01 0.213765E+01 0.213798E+01 0.213800E+01 0.213842E+01 0.213854E+01 0.213762E+01 0.213832E+01 0.213741E+01 0.213823E+01 0.213813E+01 0.213845E+01 0.213826E+01 0.213759E+01 0.213790E+01 0.213870E+01 0.213754E+01 0.213832E+01 0.213748E+01 0.213824E+01 0.213772E+01 0.213844E+01 0.213805E+01 0.213770E+01 0.213827E+01 0.213805E+01 0.213793E+01 0.213841E+01 0.213737E+01 0.213787E+01 0.213757E+01 0.213768E+01 0.213867E+01 0.213795E+01 0.213768E+01 0.213809E+01 0.213771E+01 0.213761E+01 0.213767E+01 0.213776E+01 0.213802E+01 0.213834E+01 0.213811E+01 0.213842E+01 0.213755E+01 0.213797E+01 0.213801E+01 0.213727E+01 0.213788E+01 0.213810E+01 0.213790E+01 0.213792E+01 0.213778E+01 0.213741E+01 0.213821E+01 0.213801E+01 0.213809E+01 0.213805E+01 0.213859E+01 0.213786E+01 0.213809E+01 0.213778E+01 0.213828E+01 0.213772E+01 0.213768E+01 0.213840E+01 0.213756E+01 0.213764E+01 0.213777E+01 0.213802E+01 0.213797E+01 0.213765E+01 0.213807E+01 0.213797E+01 0.213835E+01 0.213819E+01 0.213798E+01 0.213814E+01
1.163 0.200581E+01 0.34E-02 0.24E-02 0.200568E+01 0.200595E+01 0.200591E+01 0.200604E+01 0.200551E+01 0.200567E+01 0.200634E+01 0.200601E+01 0.200645E+01 0.200553E+01 0.200551E+01 0.200589E+01 0.200568E+01 0.200524E+01 0.200530E+01 0.200528E+01 0.200549E+01 0.200612E+01 0.200607E+01 0.200670E+01 0.200590E+01 0.200567E+01 0.200609E+01 0.200555E+01 0.200586E+01 0.200592E+01 0.200624E+01 0.200630E+01 0.200551E+01 0.200616E+01 0.200517E+01 0.200610E+01 0.200603E+01 0.200631E+01 0.200612E+01 0.200532E+01 0.200580E+01 0.200661E+01 0.200537E+01 0.200619E+01 0.200535E+01 0.200613E+01 0.200549E+01 0.200626E+01 0.200589E+01 0.200550E+01 0.200603E+01 0.200585E+01 0.200572E+01 0.200629E+01 0.200516E+01 0.200571E+01 0.200540E+01 0.200542E+01 0.200658E+01 0.200570E+01 0.200553E+01 0.200594E+01 0.200548E+01 0.200532E+01 0.200552E+01 0.200561E+01 0.200591E+01 0.200623E+01 0.200591E+01 0.200615E+01 0.200539E+01 0.200581E+01 0.200585E+01 0.200507E+01 0.200578E+01 0.200589E+01 0.200574E+01 0.200578E+01 0.200566E+01 0.200533E+01 0.200607E+01 0.200576E+01 0.200596E+01 0.200601E+01 0.200636E+01 0.200576E+01 0.200590E+01 0.200556E+01 0.200621E+01 0.200553E+01 0.200553E+01 0.200623E+01 0.200547E+01 0.200539E+01 0.200554E+01 0.200583E+01 0.200582E+01 0.200537E+01 0.200588E+01 0.200576E+01 0.200608E+01 0.200610E+01 0.200589E+01 0.200598E+01
1.279 0.188743E+01 0.35E-02 0.26E-02 0.188722E+01 0.188748E+01 0.188748E+01 0.188772E+01 0.188712E+01 0.188723E+01 0.188789E+01 0.188762E+01 0.188817E+01 0.188711E+01 0.188718E+01 0.188750E+01 0.188720E+01 0.188689E+01 0.188692E+01 0.188684E+01 0.188720E+01 0.188771E+01 0.188772E+01 0.188827E+01 0.188744E+01 0.188731E+01 0.188782E+01 0.188713E+01 0.188749E+01 0.188752E+01 0.188784E+01 0.188797E+01 0.188713E+01 0.188777E+01 0.188673E+01 0.188775E+01 0.188763E+01 0.188797E+01 0.188775E+01 0.188706E+01 0.188729E+01 0.188815E+01 0.188694E+01 0.188776E+01 0.188690E+01 0.188771E+01 0.188713E+01 0.188787E+01 0.188755E+01 0.188714E+01 0.188776E+01 0.188745E+01 0.188732E+01 0.188799E+01 0.188680E+01 0.188736E+01 0.188694E+01 0.188697E+01 0.188813E+01 0.188724E+01 0.188715E+01 0.188752E+01 0.188708E+01 0.188684E+01 0.188711E+01 0.188728E+01 0.188760E+01 0.188789E+01 0.188761E+01 0.188772E+01 0.188701E+01 0.188740E+01 0.188751E+01 0.188665E+01 0.188747E+01 0.188753E+01 0.188731E+01 0.188736E+01 0.188735E+01 0.188700E+01 0.188780E+01 0.188737E+01 0.188760E+01 0.188755E+01 0.188803E+01 0.188747E+01 0.188762E+01 0.188727E+01 0.188780E+01 0.188711E+01 0.188717E+01 0.188784E+01 0.188705E+01 0.188699E+01 0.188706E+01 0.188741E+01 0.188741E+01 0.188700E+01 0.188757E+01 0.188742E+01 0.188772E+01 0.188767E+01 0.188753E+01 0.188756E+01
1.395 0.178213E+01 0.36E-02 0.30E-02 0.178200E+01 0.178210E+01 0.178208E+01 0.178251E+01 0.178189E+01 0.178197E+01 0.178270E+01 0.178241E+01 0.178299E+01 0.178183E+01 0.178185E+01 0.178221E+01 0.178186E+01 0.178160E+01 0.178170E+01 0.178156E+01 0.178191E+01 0.178242E+01 0.178251E+01 0.178307E+01 0.178213E+01 0.178200E+01 0.178250E+01 0.178181E+01 0.178226E+01 0.178222E+01 0.178261E+01 0.178272E+01 0.178177E+01 0.178245E+01 0.178140E+01 0.178252E+01 0.178235E+01 0.178269E+01 0.178246E+01 0.178186E+01 0.178207E+01 0.178287E+01 0.178168E+01 0.178243E+01 0.178171E+01 0.178241E+01 0.178170E+01 0.178258E+01 0.178220E+01 0.178185E+01 0.178243E+01 0.178219E+01 0.178200E+01 0.178267E+01 0.178144E+01 0.178201E+01 0.178168E+01 0.178171E+01 0.178291E+01 0.178188E+01 0.178188E+01 0.178226E+01 0.178189E+01 0.178154E+01 0.178194E+01 0.178208E+01 0.178229E+01 0.178254E+01 0.178231E+01 0.178233E+01 0.178172E+01 0.178209E+01 0.178224E+01 0.178150E+01 0.178225E+01 0.178220E+01 0.178199E+01 0.178199E+01 0.178200E+01 0.178172E+01 0.178254E+01 0.178211E+01 0.178219E+01 0.178230E+01 0.178270E+01 0.178216E+01 0.178223E+01 0.178199E+01 0.178244E+01 0.178180E+01 0.178174E+01 0.178245E+01 0.178178E+01 0.178155E+01 0.178182E+01 0.178210E+01 0.178209E+01 0.178169E+01 0.178226E+01 0.178207E+01 0.178236E+01 0.178241E+01 0.178226E+01 0.178227E+01
1.511 0.168707E+01 0.37E-02 0.30E-02 0.168689E+01 0.168705E+01 0.168699E+01 0.168739E+01 0.168668E+01 0.168688E+01 0.168767E+01 0.168745E+01 0.168786E+01 0.168666E+01 0.168672E+01 0.168716E+01 0.168670E+01 0.168654E+01 0.168666E+01 0.168644E+01 0.168679E+01 0.168733E+01 0.168740E+01 0.168800E+01 0.168710E+01 0.168690E+01 0.168744E+01 0.168689E+01 0.168726E+01 0.168719E+01 0.168753E+01 0.168775E+01 0.168677E+01 0.168737E+01 0.168635E+01 0.168745E+01 0.168721E+01 0.168764E+01 0.168754E+01 0.168685E+01 0.168695E+01 0.168778E+01 0.168660E+01 0.168736E+01 0.168652E+01 0.168725E+01 0.168665E+01 0.168748E+01 0.168715E+01 0.168692E+01 0.168752E+01 0.168710E+01 0.168696E+01 0.168763E+01 0.168636E+01 0.168698E+01 0.168656E+01 0.168669E+01 0.168774E+01 0.168683E+01 0.168693E+01 0.168730E+01 0.168669E+01 0.168639E+01 0.168683E+01 0.168700E+01 0.168721E+01 0.168745E+01 0.168721E+01 0.168722E+01 0.168678E+01 0.168704E+01 0.168731E+01 0.168638E+01 0.168720E+01 0.168705E+01 0.168685E+01 0.168687E+01 0.168704E+01 0.168663E+01 0.168748E+01 0.168703E+01 0.168717E+01 0.168727E+01 0.168764E+01 0.168705E+01 0.168718E+01 0.168683E+01 0.168741E+01 0.168667E+01 0.168673E+01 0.168737E+01 0.168666E+01 0.168643E+01 0.168671E+01 0.168703E+01 0.168702E+01 0.168663E+01 0.168723E+01 0.168695E+01 0.168735E+01 0.168718E+01 0.168718E+01 0.168724E+01
1.628 0.160123E+01 0.38E-02 0.29E-02 0.160102E+01 0.160123E+01 0.160108E+01 0.160152E+01 0.160088E+01 0.160106E+01 0.160189E+01 0.160158E+01 0.160207E+01 0.160085E+01 0.160090E+01 0.160125E+01 0.160092E+01 0.160068E+01 0.160073E+01 0.160077E+01 0.160103E+01 0.160146E+01 0.160164E+01 0.160220E+01 0.160121E+01 0.160115E+01 0.160166E+01 0.160105E+01 0.160143E+01 0.160129E+01 0.160169E+01 0.160185E+01 0.160102E+01 0.160152E+01 0.160045E+01 0.160156E+01 0.160136E+01 0.160172E+01 0.160180E+01 0.160104E+01 0.160100E+01 0.160203E+01 0.160069E+01 0.160156E+01 0.160068E+01 0.160151E+01 0.160071E+01 0.160167E+01 0.160131E+01 0.160108E+01 0.160160E+01 0.160111E+01 0.160116E+01 0.160186E+01 0.160039E+01 0.160108E+01 0.160071E+01 0.160078E+01 0.160194E+01 0.160100E+01 0.160105E+01 0.160144E+01 0.160092E+01 0.160056E+01 0.160106E+01 0.160122E+01 0.160123E+01 0.160165E+01 0.160145E+01 0.160143E+01 0.160087E+01 0.160115E+01 0.160150E+01 0.160051E+01 0.160146E+01 0.160121E+01 0.160093E+01 0.160103E+01 0.160118E+01 0.160069E+01 0.160167E+01 0.160125E+01 0.160136E+01 0.160144E+01 0.160186E+01 0.160125E+01 0.160147E+01 0.160111E+01 0.160155E+01 0.160078E+01 0.160088E+01 0.160155E+01 0.160088E+01 0.160069E+01 0.160086E+01 0.160118E+01 0.160113E+01 0.160065E+01 0.160139E+01 0.160113E+01 0.160142E+01 0.160135E+01 0.160127E+01 0.160140E+01
1.744 0.152329E+01 0.39E-02 0.27E-02 0.152299E+01 0.152321E+01 0.152316E+01 0.152354E+01 0.152293E+01 0.152316E+01 0.152392E+01 0.152354E+01 0.152414E+01 0.152289E+01 0.152282E+01 0.152329E+01 0.152310E+01 0.152294E+01 0.152274E+01 0.152277E+01 0.152313E+01 0.152357E+01 0.152367E+01 0.152432E+01 0.152321E+01 0.152316E+01 0.152359E+01 0.152317E+01 0.152352E+01 0.152335E+01 0.152376E+01 0.152388E+01 0.152319E+01 0.152354E+01 0.152254E+01 0.152367E+01 0.152347E+01 0.152387E+01 0.152389E+01 0.152309E+01 0.152320E+01 0.152407E+01 0.152270E+01 0.152360E+01 0.152266E+01 0.152347E+01 0.152274E+01 0.152371E+01 0.152341E+01 0.152309E+01 0.152371E+01 0.152323E+01 0.152317E+01 0.152393E+01 0.152242E+01 0.152308E+01 0.152274E+01 0.152300E+01 0.152386E+01 0.152312E+01 0.152316E+01 0.152351E+01 0.152292E+01 0.152267E+01 0.152303E+01 0.152327E+01 0.152339E+01 0.152358E+01 0.152360E+01 0.152353E+01 0.152304E+01 0.152330E+01 0.152355E+01 0.152258E+01 0.152348E+01 0.152319E+01 0.152303E+01 0.152309E+01 0.152314E+01 0.152277E+01 0.152385E+01 0.152336E+01 0.152352E+01 0.152353E+01 0.152387E+01 0.152341E+01 0.152360E+01 0.152299E+01 0.152365E+01 0.152287E+01 0.152293E+01 0.152377E+01 0.152297E+01 0.152274E+01 0.152292E+01 0.152327E+01 0.152323E+01 0.152275E+01 0.152351E+01 0.152325E+01 0.152342E+01 0.152331E+01 0.152335E+01 0.152359E+01
1.860 0.145381E+01 0.40E-02 0.34E-02 0.145358E+01 0.145375E+01 0.145370E+01 0.145412E+01 0.145348E+01 0.145355E+01 0.145437E+01 0.145414E+01 0.145468E+01 0.145315E+01 0.145329E+01 0.145372E+01 0.145365E+01 0.145340E+01 0.145327E+01 0.145343E+01 0.145354E+01 0.145404E+01 0.145408E+01 0.145481E+01 0.145380E+01 0.145364E+01 0.145394E+01 0.145371E+01 0.145414E+01 0.145383E+01 0.145439E+01 0.145437E+01 0.145366E+01 0.145402E+01 0.145319E+01 0.145420E+01 0.145392E+01 0.145445E+01 0.145446E+01 0.145365E+01 0.145362E+01 0.145460E+01 0.145326E+01 0.145414E+01 0.145313E+01 0.145404E+01 0.145329E+01 0.145418E+01 0.145397E+01 0.145363E+01 0.145430E+01 0.145384E+01 0.145375E+01 0.145447E+01 0.145287E+01 0.145367E+01 0.145316E+01 0.145337E+01 0.145447E+01 0.145358E+01 0.145354E+01 0.145389E+01 0.145347E+01 0.145311E+01 0.145364E+01 0.145379E+01 0.145402E+01 0.145399E+01 0.145424E+01 0.145397E+01 0.145365E+01 0.145374E+01 0.145410E+01 0.145313E+01 0.145408E+01 0.145373E+01 0.145347E+01 0.145367E+01 0.145362E+01 0.145323E+01 0.145437E+01 0.145381E+01 0.145393E+01 0.145401E+01 0.145451E+01 0.145391E+01 0.145416E+01 0.145353E+01 0.145420E+01 0.145332E+01 0.145334E+01 0.145438E+01 0.145344E+01 0.145329E+01 0.145338E+01 0.145374E+01 0.145364E+01 0.145335E+01 0.145406E+01 0.145383E+01 0.145395E+01 0.145390E+01 0.145396E+01 0.145419E+01
1.976 0.138975E+01 0.42E-02 0.31E-02 0.138948E+01 0.138961E+01 0.138965E+01 0.139011E+01 0.138943E+01 0.138944E+01 0.139041E+01 0.139014E+01 0.139069E+01 0.138922E+01 0.138926E+01 0.138969E+01 0.138955E+01 0.138941E+01 0.138917E+01 0.138946E+01 0.138952E+01 0.139007E+01 0.138989E+01 0.139079E+01 0.138973E+01 0.138947E+01 0.138989E+01 0.138965E+01 0.139021E+01 0.138981E+01 0.139034E+01 0.139033E+01 0.138954E+01 0.138995E+01 0.138907E+01 0.139017E+01 0.138986E+01 0.139041E+01 0.139032E+01 0.138946E+01 0.138954E+01 0.139058E+01 0.138935E+01 0.139009E+01 0.138910E+01 0.138989E+01 0.138912E+01 0.139015E+01 0.138981E+01 0.138954E+01 0.139049E+01 0.138975E+01 0.138979E+01 0.139028E+01 0.138871E+01 0.138954E+01 0.138911E+01 0.138940E+01 0.139039E+01 0.138940E+01 0.138947E+01 0.138982E+01 0.138940E+01 0.138900E+01 0.138937E+01 0.138972E+01 0.138987E+01 0.138988E+01 0.139031E+01 0.138982E+01 0.138943E+01 0.138968E+01 0.139005E+01 0.138906E+01 0.138998E+01 0.138961E+01 0.138952E+01 0.138973E+01 0.138961E+01 0.138920E+01 0.139021E+01 0.138991E+01 0.138972E+01 0.139004E+01 0.139056E+01 0.138995E+01 0.139015E+01 0.138925E+01 0.139020E+01 0.138918E+01 0.138942E+01 0.139041E+01 0.138958E+01 0.138925E+01 0.138945E+01 0.138967E+01 0.138962E+01 0.138927E+01 0.138995E+01 0.138971E+01 0.138990E+01 0.138982E+01 0.138995E+01 0.139012E+01
2.093 0.132984E+01 0.45E-02 0.35E-02 0.132946E+01 0.132992E+01 0.132972E+01 0.133016E+01 0.132961E+01 0.132947E+01 0.133070E+01 0.133009E+01 0.133092E+01 0.132928E+01 0.132944E+01 0.132977E+01 0.132960E+01 0.132953E+01 0.132920E+01 0.132935E+01 0.132951E+01 0.133004E+01 0.132989E+01 0.133090E+01 0.132976E+01 0.132960E+01 0.133013E+01 0.132973E+01 0.133040E+01 0.132979E+01 0.133037E+01 0.133038E+01 0.132951E+01 0.133001E+01 0.132909E+01 0.133030E+01 0.133006E+01 0.133071E+01 0.133041E+01 0.132952E+01 0.132950E+01 0.133080E+01 0.132953E+01 0.133011E+01 0.132924E+01 0.132995E+01 0.132921E+01 0.133032E+01 0.133001E+01 0.132974E+01 0.133066E+01 0.132980E+01 0.132989E+01 0.133041E+01 0.132875E+01 0.132976E+01 0.132907E+01 0.132944E+01 0.133055E+01 0.132957E+01 0.132944E+01 0.132985E+01 0.132949E+01 0.132891E+01 0.132949E+01 0.132978E+01 0.132992E+01 0.132996E+01 0.133047E+01 0.132986E+01 0.132951E+01 0.132954E+01 0.133014E+01 0.132907E+01 0.133017E+01 0.132962E+01 0.132957E+01 0.132969E+01 0.132957E+01 0.132941E+01 0.133032E+01 0.132999E+01 0.133002E+01 0.133010E+01 0.133067E+01 0.133016E+01 0.133026E+01 0.132943E+01 0.133013E+01 0.132950E+01 0.132940E+01 0.133058E+01 0.132959E+01 0.132919E+01 0.132974E+01 0.132979E+01 0.132967E+01 0.132936E+01 0.133012E+01 0.132988E+01 0.132995E+01 0.132997E+01 0.133007E+01 0.133021E+01
2.209 0.127545E+01 0.47E-02 0.29E-02 0.127493E+01 0.127560E+01 0.127511E+01 0.127590E+01 0.127520E+01 0.127508E+01 0.127614E+01 0.127574E+01 0.127663E+01 0.127500E+01 0.127513E+01 0.127532E+01 0.127507E+01 0.127500E+01 0.127487E+01 0.127497E+01 0.127494E+01 0.127595E+01 0.127556E+01 0.127642E+01 0.127547E+01 0.127519E+01 0.127559E+01 0.127542E+01 0.127610E+01 0.127532E+01 0.127599E+01 0.127611E+01 0.127520E+01 0.127565E+01 0.127460E+01 0.127592E+01 0.127563E+01 0.127626E+01 0.127597E+01 0.127505E+01 0.127531E+01 0.127653E+01 0.127495E+01 0.127568E+01 0.127494E+01 0.127543E+01 0.127480E+01 0.127595E+01 0.127569E+01 0.127537E+01 0.127626E+01 0.127518E+01 0.127551E+01 0.127603E+01 0.127436E+01 0.127546E+01 0.127461E+01 0.127517E+01 0.127628E+01 0.127512E+01 0.127498E+01 0.127557E+01 0.127531E+01 0.127436E+01 0.127498E+01 0.127553E+01 0.127550E+01 0.127548E+01 0.127631E+01 0.127538E+01 0.127518E+01 0.127527E+01 0.127571E+01 0.127490E+01 0.127567E+01 0.127525E+01 0.127522E+01 0.127515E+01 0.127520E+01 0.127520E+01 0.127593E+01 0.127546E+01 0.127559E+01 0.127579E+01 0.127612E+01 0.127584E+01 0.127582E+01 0.127488E+01 0.127583E+01 0.127515E+01 0.127483E+01 0.127622E+01 0.127533E+01 0.127491E+01 0.127521E+01 0.127541E+01 0.127524E+01 0.127493E+01 0.127565E+01 0.127545E+01 0.127549E+01 0.127561E+01 0.127572E+01 0.127582E+01
2.325 0.122692E+01 0.47E-02 0.22E-02 0.122657E+01 0.122693E+01 0.122647E+01 0.122735E+01 0.122673E+01 0.122661E+01 0.122771E+01 0.122720E+01 0.122796E+01 0.122655E+01 0.122661E+01 0.122685E+01 0.122668E+01 0.122653E+01 0.122620E+01 0.122646E+01 0.122643E+01 0.122713E+01 0.122717E+01 0.122787E+01 0.122700E+01 0.122668E+01 0.122725E+01 0.122681E+01 0.122754E+01 0.122663E+01 0.122763E+01 0.122750E+01 0.122671E+01 0.122710E+01 0.122589E+01 0.122721E+01 0.122697E+01 0.122760E+01 0.122744E+01 0.122657E+01 0.122674E+01 0.122795E+01 0.122643E+01 0.122709E+01 0.122642E+01 0.122705E+01 0.122631E+01 0.122728E+01 0.122716E+01 0.122685E+01 0.122784E+01 0.122678E+01 0.122695E+01 0.122740E+01 0.122568E+01 0.122685E+01 0.122611E+01 0.122674E+01 0.122747E+01 0.122668E+01 0.122642E+01 0.122697E+01 0.122683E+01 0.122552E+01 0.122656E+01 0.122712E+01 0.122675E+01 0.122701E+01 0.122756E+01 0.122697E+01 0.122677E+01 0.122668E+01 0.122695E+01 0.122658E+01 0.122727E+01 0.122664E+01 0.122687E+01 0.122658E+01 0.122684E+01 0.122675E+01 0.122772E+01 0.122693E+01 0.122715E+01 0.122718E+01 0.122757E+01 0.122728E+01 0.122713E+01 0.122630E+01 0.122741E+01 0.122659E+01 0.122638E+01 0.122769E+01 0.122670E+01 0.122642E+01 0.122682E+01 0.122704E+01 0.122656E+01 0.122630E+01 0.122702E+01 0.122677E+01 0.122688E+01 0.122717E+01 0.122714E+01 0.122748E+01
2.441 0.117994E+01 0.51E-02 0.14E-02 0.117949E+01 0.117956E+01 0.117943E+01 0.118036E+01 0.117946E+01 0.117980E+01 0.118082E+01 0.118024E+01 0.118136E+01 0.117953E+01 0.117985E+01 0.117971E+01 0.117990E+01 0.117937E+01 0.117934E+01 0.117937E+01 0.117928E+01 0.118021E+01 0.118015E+01 0.118095E+01 0.117979E+01 0.117975E+01 0.118020E+01 0.117979E+01 0.118069E+01 0.117960E+01 0.118064E+01 0.118061E+01 0.117972E+01 0.118007E+01 0.117899E+01 0.118014E+01 0.117985E+01 0.118072E+01 0.118048E+01 0.117967E+01 0.117978E+01 0.118104E+01 0.117958E+01 0.118015E+01 0.117963E+01 0.117997E+01 0.117921E+01 0.118032E+01 0.118023E+01 0.118018E+01 0.118098E+01 0.117979E+01 0.118015E+01 0.118061E+01 0.117866E+01 0.118000E+01 0.117919E+01 0.117960E+01 0.118053E+01 0.117960E+01 0.117954E+01 0.118026E+01 0.117951E+01 0.117850E+01 0.117980E+01 0.118019E+01 0.117997E+01 0.117996E+01 0.118062E+01 0.117984E+01 0.117964E+01 0.117959E+01 0.117997E+01 0.117967E+01 0.118019E+01 0.117926E+01 0.118014E+01 0.117962E+01 0.117992E+01 0.117975E+01 0.118070E+01 0.118007E+01 0.118023E+01 0.118039E+01 0.118077E+01 0.118025E+01 0.118026E+01 0.117917E+01 0.118042E+01 0.117938E+01 0.117935E+01 0.118079E+01 0.117953E+01 0.117951E+01 0.117986E+01 0.118012E+01 0.117962E+01 0.117928E+01 0.118008E+01 0.117987E+01 0.117993E+01 0.118013E+01 0.117994E+01 0.118062E+01
2.558 0.113930E+01 0.50E-02 0.14E-02 0.113899E+01 0.113879E+01 0.113877E+01 0.113988E+01 0.113910E+01 0.113925E+01 0.114008E+01 0.113984E+01 0.114024E+01 0.113890E+01 0.113922E+01 0.113918E+01 0.113921E+01 0.113853E+01 0.113852E+01 0.113883E+01 0.113872E+01 0.113982E+01 0.113986E+01 0.114020E+01 0.113927E+01 0.113921E+01 0.113973E+01 0.113916E+01 0.113980E+01 0.113897E+01 0.113985E+01 0.114002E+01 0.113884E+01 0.113946E+01 0.113828E+01 0.113965E+01 0.113956E+01 0.113998E+01 0.113954E+01 0.113914E+01 0.113923E+01 0.114030E+01 0.113892E+01 0.113955E+01 0.113891E+01 0.113943E+01 0.113884E+01 0.113943E+01 0.113957E+01 0.113952E+01 0.114041E+01 0.113918E+01 0.113925E+01 0.113976E+01 0.113839E+01 0.113946E+01 0.113851E+01 0.113896E+01 0.113977E+01 0.113875E+01 0.113893E+01 0.113965E+01 0.113912E+01 0.113789E+01 0.113920E+01 0.113974E+01 0.113919E+01 0.113938E+01 0.114030E+01 0.113899E+01 0.113897E+01 0.113890E+01 0.113933E+01 0.113869E+01 0.113976E+01 0.113849E+01 0.113927E+01 0.113915E+01 0.113935E+01 0.113926E+01 0.113998E+01 0.113936E+01 0.113963E+01 0.113968E+01 0.114027E+01 0.113967E+01 0.113948E+01 0.113877E+01 0.113977E+01 0.113867E+01 0.113879E+01 0.114007E+01 0.113877E+01 0.113907E+01 0.113924E+01 0.113920E+01 0.113872E+01 0.113843E+01 0.113935E+01 0.113925E+01 0.113946E+01 0.113940E+01 0.113939E+01 0.113979E+01
2.674 0.110221E+01 0.51E-02 0.13E-02 0.110205E+01 0.110183E+01 0.110150E+01 0.110289E+01 0.110198E+01 0.110217E+01 0.110284E+01 0.110260E+01 0.110339E+01 0.110210E+01 0.110211E+01 0.110196E+01 0.110227E+01 0.110153E+01 0.110155E+01 0.110205E+01 0.110167E+01 0.110230E+01 0.110255E+01 0.110312E+01 0.110219E+01 0.110199E+01 0.110280E+01 0.110206E+01 0.110275E+01 0.110171E+01 0.110296E+01 0.110331E+01 0.110207E+01 0.110212E+01 0.110128E+01 0.110245E+01 0.110218E+01 0.110318E+01 0.110283E+01 0.110178E+01 0.110199E+01 0.110315E+01 0.110208E+01 0.110231E+01 0.110176E+01 0.110220E+01 0.110217E+01 0.110238E+01 0.110256E+01 0.110266E+01 0.110314E+01 0.110220E+01 0.110245E+01 0.110253E+01 0.110124E+01 0.110247E+01 0.110133E+01 0.110160E+01 0.110247E+01 0.110190E+01 0.110173E+01 0.110235E+01 0.110184E+01 0.110075E+01 0.110180E+01 0.110230E+01 0.110230E+01 0.110209E+01 0.110284E+01 0.110198E+01 0.110176E+01 0.110181E+01 0.110224E+01 0.110199E+01 0.110239E+01 0.110137E+01 0.110236E+01 0.110207E+01 0.110240E+01 0.110194E+01 0.110279E+01 0.110223E+01 0.110248E+01 0.110270E+01 0.110323E+01 0.110220E+01 0.110244E+01 0.110153E+01 0.110281E+01 0.110177E+01 0.110152E+01 0.110276E+01 0.110165E+01 0.110202E+01 0.110208E+01 0.110181E+01 0.110185E+01 0.110110E+01 0.110241E+01 0.110201E+01 0.110198E+01 0.110257E+01 0.110270E+01 0.110289E+01
2.790 0.106571E+01 0.57E-02 0.38E-02 0.106549E+01 0.106526E+01 0.106505E+01 0.106667E+01 0.106564E+01 0.106576E+01 0.106664E+01 0.106598E+01 0.106687E+01 0.106534E+01 0.106535E+01 0.106526E+01 0.106518E+01 0.106494E+01 0.106486E+01 0.106570E+01 0.106513E+01 0.106577E+01 0.106603E+01 0.106683E+01 0.106616E+01 0.106553E+01 0.106556E+01 0.106576E+01 0.106620E+01 0.106481E+01 0.106677E+01 0.106639E+01 0.106540E+01 0.106551E+01 0.106466E+01 0.106602E+01 0.106582E+01 0.106668E+01 0.106610E+01 0.106526E+01 0.106552E+01 0.106681E+01 0.106566E+01 0.106546E+01 0.106506E+01 0.106579E+01 0.106548E+01 0.106587E+01 0.106614E+01 0.106621E+01 0.106624E+01 0.106610E+01 0.106588E+01 0.106602E+01 0.106449E+01 0.106579E+01 0.106506E+01 0.106524E+01 0.106629E+01 0.106538E+01 0.106523E+01 0.106586E+01 0.106521E+01 0.106437E+01 0.106527E+01 0.106592E+01 0.106607E+01 0.106568E+01 0.106661E+01 0.106526E+01 0.106528E+01 0.106496E+01 0.106559E+01 0.106525E+01 0.106610E+01 0.106453E+01 0.106577E+01 0.106596E+01 0.106553E+01 0.106554E+01 0.106636E+01 0.106561E+01 0.106565E+01 0.106604E+01 0.106690E+01 0.106628E+01 0.106614E+01 0.106506E+01 0.106653E+01 0.106498E+01 0.106511E+01 0.106678E+01 0.106539E+01 0.106578E+01 0.106544E+01 0.106559E+01 0.106533E+01 0.106468E+01 0.106630E+01 0.106588E+01 0.106609E+01 0.106592E+01 0.106573E+01 0.106625E+01


==> anc/difference_b10p0_ch2_ev0_GCH0.dat <==
1.279 0.322660E+01 0.18E-01 0.41E-03 0.322616E+01 0.322673E+01 0.322383E+01 0.323013E+01 0.322288E+01 0.322857E+01 0.322852E+01 0.322989E+01 0.322790E+01 0.322577E+01 0.322620E+01 0.322781E+01 0.322629E+01 0.322399E+01 0.322278E+01 0.322738E+01 0.322549E+01 0.322896E+01 0.322655E+01 0.322773E+01 0.322668E+01 0.322785E+01 0.323194E+01 0.322859E+01 0.322643E+01 0.322645E+01 0.322606E+01 0.322755E+01 0.322568E+01 0.322795E+01 0.322853E+01 0.322858E+01 0.322924E+01 0.322318E+01 0.322786E+01 0.322540E+01 0.322846E+01 0.322882E+01 0.322357E+01 0.322832E+01 0.322528E+01 0.322622E+01 0.322487E+01 0.322565E+01 0.322588E+01 0.322511E+01 0.322311E+01 0.322699E+01 0.322474E+01 0.322873E+01 0.322777E+01 0.322750E+01 0.322846E+01 0.322606E+01 0.322741E+01 0.322809E+01 0.322904E+01 0.322475E+01 0.322634E+01 0.322544E+01 0.322602E+01 0.322669E+01 0.322424E+01 0.322574E+01 0.322615E+01 0.322708E+01 0.322650E+01 0.322566E+01 0.322623E+01 0.322382E+01 0.322717E+01 0.322729E+01 0.322202E+01 0.322666E+01 0.322599E+01 0.322494E+01 0.322697E+01 0.322610E+01 0.322766E+01 0.322781E+01 0.322825E+01 0.322237E+01 0.322473E+01 0.322487E+01 0.322589E+01 0.322800E+01 0.322646E+01 0.322951E+01 0.322289E+01 0.322708E+01 0.322587E+01 0.322563E+01 0.322740E+01 0.322659E+01 0.322799E+01 0.322770E+01 0.322693E+01 0.322693E+01 0.322740E+01 0.322687E+01
1.395 0.309615E+01 0.14E-01 0.57E-02 0.309584E+01 0.309735E+01 0.309529E+01 0.309855E+01 0.309316E+01 0.309742E+01 0.309758E+01 0.309728E+01 0.309782E+01 0.309580E+01 0.309481E+01 0.309715E+01 0.309537E+01 0.309429E+01 0.309366E+01 0.309692E+01 0.309499E+01 0.309971E+01 0.309655E+01 0.309617E+01 0.309741E+01 0.309716E+01 0.309890E+01 0.309712E+01 0.309534E+01 0.309633E+01 0.309454E+01 0.309706E+01 0.309486E+01 0.309701E+01 0.309848E+01 0.309704E+01 0.309932E+01 0.309577E+01 0.309626E+01 0.309432E+01 0.309609E+01 0.309834E+01 0.309548E+01 0.309720E+01 0.309456E+01 0.309526E+01 0.309543E+01 0.309533E+01 0.309626E+01 0.309442E+01 0.309442E+01 0.309656E+01 0.309628E+01 0.309802E+01 0.309655E+01 0.309643E+01 0.309530E+01 0.309616E+01 0.309717E+01 0.309804E+01 0.309634E+01 0.309423E+01 0.309633E+01 0.309526E+01 0.309555E+01 0.309878E+01 0.309407E+01 0.309547E+01 0.309545E+01 0.309592E+01 0.309664E+01 0.309650E+01 0.309536E+01 0.309522E+01 0.309613E+01 0.309790E+01 0.309289E+01 0.309610E+01 0.309655E+01 0.309318E+01 0.309699E+01 0.309530E+01 0.309551E+01 0.309710E+01 0.309610E+01 0.309224E+01 0.309358E+01 0.309589E+01 0.309612E+01 0.309648E+01 0.309702E+01 0.309843E+01 0.309314E+01 0.309689E+01 0.309575E+01 0.309452E+01 0.309729E+01 0.309673E+01 0.309673E+01 0.309695E+01 0.309693E+01 0.309740E+01 0.309442E+01 0.309623E+01
1.511 0.296083E+01 0.15E-01 0.77E-02 0.296038E+01 0.296057E+01 0.295950E+01 0.296361E+01 0.295853E+01 0.296151E+01 0.296208E+01 0.296240E+01 0.296220E+01 0.296117E+01 0.295831E+01 0.296142E+01 0.295776E+01 0.295939E+01 0.295622E+01 0.296161E+01 0.296124E+01 0.296252E+01 0.295980E+01 0.296077E+01 0.296268E+01 0.296266E+01 0.296227E+01 0.296238E+01 0.296070E+01 0.296030E+01 0.296069E+01 0.296097E+01 0.296039E+01 0.296098E+01 0.296256E+01 0.295934E+01 0.296260E+01 0.295992E+01 0.296008E+01 0.295902E+01 0.296265E+01 0.296088E+01 0.295752E+01 0.296249E+01 0.295916E+01 0.296308E+01 0.296086E+01 0.296073E+01 0.296132E+01 0.295808E+01 0.296106E+01 0.296404E+01 0.296024E+01 0.296253E+01 0.296225E+01 0.296042E+01 0.296142E+01 0.296157E+01 0.296036E+01 0.296368E+01 0.296112E+01 0.295982E+01 0.295845E+01 0.295903E+01 0.296097E+01 0.296415E+01 0.295827E+01 0.295914E+01 0.296005E+01 0.296068E+01 0.295993E+01 0.296102E+01 0.295986E+01 0.296009E+01 0.296182E+01 0.296141E+01 0.295847E+01 0.296009E+01 0.296104E+01 0.295736E+01 0.296184E+01 0.296088E+01 0.296030E+01 0.296157E+01 0.296080E+01 0.296003E+01 0.295781E+01 0.296129E+01 0.295996E+01 0.296232E+01 0.296157E+01 0.296319E+01 0.295865E+01 0.296275E+01 0.296135E+01 0.295942E+01 0.296128E+01 0.296174E+01 0.296112E+01 0.296003E+01 0.296169E+01 0.296319E+01 0.296082E+01 0.296170E+01
1.628 0.282174E+01 0.18E-01 0.34E-02 0.282141E+01 0.282193E+01 0.282185E+01 0.282440E+01 0.282129E+01 0.282279E+01 0.282248E+01 0.282406E+01 0.282262E+01 0.282317E+01 0.281704E+01 0.282328E+01 0.281936E+01 0.281852E+01 0.281697E+01 0.282296E+01 0.282107E+01 0.282289E+01 0.282067E+01 0.282261E+01 0.282283E+01 0.282454E+01 0.282389E+01 0.282589E+01 0.282239E+01 0.282355E+01 0.282217E+01 0.282103E+01 0.281993E+01 0.282343E+01 0.282521E+01 0.281938E+01 0.282265E+01 0.282132E+01 0.282281E+01 0.282138E+01 0.282338E+01 0.282146E+01 0.281961E+01 0.282265E+01 0.281940E+01 0.282418E+01 0.282108E+01 0.282272E+01 0.282146E+01 0.281981E+01 0.282025E+01 0.282530E+01 0.282112E+01 0.282053E+01 0.282386E+01 0.282242E+01 0.282225E+01 0.282111E+01 0.282186E+01 0.282206E+01 0.282057E+01 0.282271E+01 0.281916E+01 0.282060E+01 0.282247E+01 0.282383E+01 0.282040E+01 0.281959E+01 0.282067E+01 0.282172E+01 0.282103E+01 0.282323E+01 0.282057E+01 0.282044E+01 0.282258E+01 0.282241E+01 0.281833E+01 0.282261E+01 0.282208E+01 0.281719E+01 0.282424E+01 0.282124E+01 0.282026E+01 0.282310E+01 0.282287E+01 0.282052E+01 0.281864E+01 0.282200E+01 0.281984E+01 0.282132E+01 0.282342E+01 0.282330E+01 0.282026E+01 0.282448E+01 0.282330E+01 0.282134E+01 0.281948E+01 0.282120E+01 0.282272E+01 0.281909E+01 0.282213E+01 0.282384E+01 0.281973E+01 0.282136E+01
2.093 0.240224E+01 0.16E-01 0.52E-03 0.240249E+01 0.240211E+01 0.240384E+01 0.240254E+01 0.240139E+01 0.240371E+01 0.240148E+01 0.240406E+01 0.240475E+01 0.240336E+01 0.240172E+01 0.240273E+01 0.240050E+01 0.240004E+01 0.240016E+01 0.240245E+01 0.239968E+01 0.240462E+01 0.240067E+01 0.240384E+01 0.240138E+01 0.240286E+01 0.240261E+01 0.240336E+01 0.240409E+01 0.240129E+01 0.240173E+01 0.240072E+01 0.240186E+01 0.240396E+01 0.240220E+01 0.240015E+01 0.240372E+01 0.240282E+01 0.240506E+01 0.239961E+01 0.240242E+01 0.240435E+01 0.239926E+01 0.240180E+01 0.239743E+01 0.240231E+01 0.240222E+01 0.240386E+01 0.240166E+01 0.240038E+01 0.240281E+01 0.240388E+01 0.240305E+01 0.240109E+01 0.240249E+01 0.240136E+01 0.240498E+01 0.240398E+01 0.240414E+01 0.240165E+01 0.240194E+01 0.240175E+01 0.240007E+01 0.240326E+01 0.240034E+01 0.240377E+01 0.240281E+01 0.240265E+01 0.240043E+01 0.240123E+01 0.240125E+01 0.240189E+01 0.240262E+01 0.239831E+01 0.240235E+01 0.240539E+01 0.240062E+01 0.240173E+01 0.240161E+01 0.240032E+01 0.240125E+01 0.240095E+01 0.239998E+01 0.240231E+01 0.240385E+01 0.240243E+01 0.240074E+01 0.240245E+01 0.240234E+01 0.240171E+01 0.240032E+01 0.240388E+01 0.240179E+01 0.240386E+01 0.240557E+01 0.240453E+01 0.240242E+01 0.239937E+01 0.240223E+01 0.240244E+01 0.240255E+01 0.240531E+01 0.240391E+01 0.240280E+01
2.209 0.231058E+01 0.17E-01 0.21E-02 0.231117E+01 0.230926E+01 0.231303E+01 0.231094E+01 0.230936E+01 0.231111E+01 0.231033E+01 0.231351E+01 0.231405E+01 0.231018E+01 0.230940E+01 0.231101E+01 0.230888E+01 0.230888E+01 0.230780E+01 0.230954E+01 0.230744E+01 0.231490E+01 0.231069E+01 0.231114E+01 0.231164E+01 0.231099E+01 0.230932E+01 0.231032E+01 0.231107E+01 0.230918E+01 0.230923E+01 0.231074E+01 0.231027E+01 0.231214E+01 0.231054E+01 0.230921E+01 0.231315E+01 0.231088E+01 0.231342E+01 0.230906E+01 0.231064E+01 0.231261E+01 0.230799E+01 0.230976E+01 0.230634E+01 0.231143E+01 0.230903E+01 0.231256E+01 0.231036E+01 0.231069E+01 0.231062E+01 0.231299E+01 0.231057E+01 0.231086E+01 0.230989E+01 0.231106E+01 0.231112E+01 0.231060E+01 0.231406E+01 0.231186E+01 0.230905E+01 0.230967E+01 0.231035E+01 0.231205E+01 0.230884E+01 0.231028E+01 0.231167E+01 0.231136E+01 0.230952E+01 0.230933E+01 0.230938E+01 0.231018E+01 0.231227E+01 0.230801E+01 0.231130E+01 0.231415E+01 0.230782E+01 0.231102E+01 0.230820E+01 0.231024E+01 0.230977E+01 0.230954E+01 0.230774E+01 0.230977E+01 0.231293E+01 0.231092E+01 0.231108E+01 0.230887E+01 0.231124E+01 0.230905E+01 0.230894E+01 0.231252E+01 0.230792E+01 0.231130E+01 0.231474E+01 0.231181E+01 0.231034E+01 0.230796E+01 0.230930E+01 0.230913E+01 0.231043E+01 0.231365E+01 0.231258E+01 0.231124E+01
2.325 0.222315E+01 0.19E-01 0.19E-02 0.222255E+01 0.222186E+01 0.222534E+01 0.222406E+01 0.222194E+01 0.222413E+01 0.222315E+01 0.222749E+01 0.222579E+01 0.222008E+01 0.222329E+01 0.222382E+01 0.222189E+01 0.222281E+01 0.222025E+01 0.222064E+01 0.221929E+01 0.222739E+01 0.222296E+01 0.222520E+01 0.222326E+01 0.222475E+01 0.222266E+01 0.222329E+01 0.222357E+01 0.222204E+01 0.222265E+01 0.222339E+01 0.222252E+01 0.222423E+01 0.222305E+01 0.222141E+01 0.222296E+01 0.222271E+01 0.222709E+01 0.222059E+01 0.222426E+01 0.222597E+01 0.221852E+01 0.222480E+01 0.221802E+01 0.222543E+01 0.222170E+01 0.222452E+01 0.222174E+01 0.222168E+01 0.222503E+01 0.222532E+01 0.222215E+01 0.222348E+01 0.222226E+01 0.222311E+01 0.222342E+01 0.222193E+01 0.222427E+01 0.222540E+01 0.222222E+01 0.222152E+01 0.222088E+01 0.222547E+01 0.222084E+01 0.222273E+01 0.222487E+01 0.222315E+01 0.222062E+01 0.222193E+01 0.222077E+01 0.222332E+01 0.222315E+01 0.222051E+01 0.222363E+01 0.222578E+01 0.222163E+01 0.222395E+01 0.222135E+01 0.222344E+01 0.222223E+01 0.222304E+01 0.222100E+01 0.222186E+01 0.222552E+01 0.222353E+01 0.222331E+01 0.222154E+01 0.222515E+01 0.222308E+01 0.222161E+01 0.222690E+01 0.222030E+01 0.222311E+01 0.222712E+01 0.222304E+01 0.222285E+01 0.222119E+01 0.222387E+01 0.222176E+01 0.222496E+01 0.222580E+01 0.222754E+01 0.222397E+01
2.441 0.213768E+01 0.23E-01 0.21E-02 0.214048E+01 0.213685E+01 0.213902E+01 0.213935E+01 0.213643E+01 0.213917E+01 0.213639E+01 0.214300E+01 0.213981E+01 0.213157E+01 0.213491E+01 0.213723E+01 0.213502E+01 0.213606E+01 0.213506E+01 0.213687E+01 0.213412E+01 0.214205E+01 0.213962E+01 0.213587E+01 0.213629E+01 0.213751E+01 0.213701E+01 0.213948E+01 0.213819E+01 0.213800E+01 0.213633E+01 0.213918E+01 0.213566E+01 0.214008E+01 0.213895E+01 0.213431E+01 0.213995E+01 0.213794E+01 0.214151E+01 0.213542E+01 0.213829E+01 0.214084E+01 0.213166E+01 0.213921E+01 0.213477E+01 0.213857E+01 0.213694E+01 0.213922E+01 0.213480E+01 0.213788E+01 0.213966E+01 0.214136E+01 0.213760E+01 0.213834E+01 0.213601E+01 0.213882E+01 0.214071E+01 0.213758E+01 0.213961E+01 0.214000E+01 0.213619E+01 0.213743E+01 0.213607E+01 0.213773E+01 0.213442E+01 0.213743E+01 0.213765E+01 0.214082E+01 0.213507E+01 0.213856E+01 0.213497E+01 0.213726E+01 0.214132E+01 0.213333E+01 0.213739E+01 0.214201E+01 0.213476E+01 0.213863E+01 0.213685E+01 0.213580E+01 0.214019E+01 0.213622E+01 0.213629E+01 0.213574E+01 0.214101E+01 0.213723E+01 0.213761E+01 0.213616E+01 0.213812E+01 0.213867E+01 0.213823E+01 0.214115E+01 0.213459E+01 0.213610E+01 0.213812E+01 0.213909E+01 0.213767E+01 0.213179E+01 0.213876E+01 0.213445E+01 0.214124E+01 0.214026E+01 0.213990E+01 0.213557E+01
2.558 0.205835E+01 0.26E-01 0.88E-04 0.206229E+01 0.205580E+01 0.205813E+01 0.205810E+01 0.205718E+01 0.205922E+01 0.205965E+01 0.206546E+01 0.205980E+01 0.205088E+01 0.205725E+01 0.205793E+01 0.205615E+01 0.206061E+01 0.205479E+01 0.205614E+01 0.205473E+01 0.206284E+01 0.205997E+01 0.205694E+01 0.205756E+01 0.206003E+01 0.205821E+01 0.205949E+01 0.205911E+01 0.205747E+01 0.205818E+01 0.205938E+01 0.205891E+01 0.206005E+01 0.205917E+01 0.205473E+01 0.206031E+01 0.205981E+01 0.206387E+01 0.205870E+01 0.205975E+01 0.206075E+01 0.205073E+01 0.205876E+01 0.205709E+01 0.206186E+01 0.205540E+01 0.205930E+01 0.205526E+01 0.205792E+01 0.206008E+01 0.206096E+01 0.205574E+01 0.205847E+01 0.205732E+01 0.206051E+01 0.205893E+01 0.205769E+01 0.206052E+01 0.206288E+01 0.205569E+01 0.205711E+01 0.205630E+01 0.205913E+01 0.205889E+01 0.205739E+01 0.205786E+01 0.206008E+01 0.205694E+01 0.205785E+01 0.205780E+01 0.205660E+01 0.206244E+01 0.205293E+01 0.205751E+01 0.206151E+01 0.205573E+01 0.205700E+01 0.205644E+01 0.205518E+01 0.206049E+01 0.205400E+01 0.205474E+01 0.205773E+01 0.205899E+01 0.205862E+01 0.205977E+01 0.205709E+01 0.205999E+01 0.206147E+01 0.205579E+01 0.206442E+01 0.205698E+01 0.205854E+01 0.205913E+01 0.205934E+01 0.205822E+01 0.205572E+01 0.205824E+01 0.205232E+01 0.206156E+01 0.206049E+01 0.206210E+01 0.205590E+01
2.674 0.200669E+01 0.24E-01 0.26E-02 0.200996E+01 0.200527E+01 0.200632E+01 0.200364E+01 0.200721E+01 0.200802E+01 0.200783E+01 0.201161E+01 0.200738E+01 0.199999E+01 0.200337E+01 0.200752E+01 0.200752E+01 0.200612E+01 0.200485E+01 0.200630E+01 0.200376E+01 0.201055E+01 0.200613E+01 0.200491E+01 0.200837E+01 0.200981E+01 0.200615E+01 0.200729E+01 0.200562E+01 0.200597E+01 0.200643E+01 0.200850E+01 0.200862E+01 0.200945E+01 0.200514E+01 0.200392E+01 0.200881E+01 0.200624E+01 0.201040E+01 0.200721E+01 0.200982E+01 0.200786E+01 0.199949E+01 0.200693E+01 0.200602E+01 0.200907E+01 0.200550E+01 0.200936E+01 0.200594E+01 0.200448E+01 0.201035E+01 0.201075E+01 0.200599E+01 0.200807E+01 0.200548E+01 0.200931E+01 0.200698E+01 0.200653E+01 0.200729E+01 0.200847E+01 0.200370E+01 0.200708E+01 0.200401E+01 0.200748E+01 0.200743E+01 0.200501E+01 0.200565E+01 0.200705E+01 0.200681E+01 0.200714E+01 0.200681E+01 0.200464E+01 0.200946E+01 0.200230E+01 0.200849E+01 0.200681E+01 0.200489E+01 0.200617E+01 0.200560E+01 0.200227E+01 0.200790E+01 0.200101E+01 0.200582E+01 0.200629E+01 0.200972E+01 0.200848E+01 0.200583E+01 0.200443E+01 0.200569E+01 0.200750E+01 0.200439E+01 0.201294E+01 0.200157E+01 0.200559E+01 0.200579E+01 0.200905E+01 0.200610E+01 0.200456E+01 0.201033E+01 0.200247E+01 0.200932E+01 0.200869E+01 0.200776E+01 0.200586E+01
2.790 0.193354E+01 0.32E-01 0.15E-02 0.193720E+01 0.192919E+01 0.193579E+01 0.193229E+01 0.193243E+01 0.193506E+01 0.193705E+01 0.194082E+01 0.193632E+01 0.192770E+01 0.193146E+01 0.193383E+01 0.193358E+01 0.193126E+01 0.193406E+01 0.193173E+01 0.192951E+01 0.193786E+01 0.193366E+01 0.193219E+01 0.193277E+01 0.193747E+01 0.193535E+01 0.193273E+01 0.193617E+01 0.193362E+01 0.193432E+01 0.193495E+01 0.193498E+01 0.193653E+01 0.193368E+01 0.193130E+01 0.193600E+01 0.193074E+01 0.193749E+01 0.193506E+01 0.193735E+01 0.193434E+01 0.192489E+01 0.193119E+01 0.193150E+01 0.193562E+01 0.192973E+01 0.193556E+01 0.193286E+01 0.193054E+01 0.193528E+01 0.193736E+01 0.193395E+01 0.193665E+01 0.193394E+01 0.193567E+01 0.193061E+01 0.193396E+01 0.193575E+01 0.193775E+01 0.192686E+01 0.193462E+01 0.193110E+01 0.193111E+01 0.192912E+01 0.193242E+01 0.193132E+01 0.193530E+01 0.193263E+01 0.193269E+01 0.193407E+01 0.193472E+01 0.193534E+01 0.193063E+01 0.193236E+01 0.193572E+01 0.193054E+01 0.193421E+01 0.193171E+01 0.192503E+01 0.193818E+01 0.192516E+01 0.193515E+01 0.193645E+01 0.193272E+01 0.193605E+01 0.193682E+01 0.192850E+01 0.193442E+01 0.193452E+01 0.193310E+01 0.194240E+01 0.192958E+01 0.193136E+01 0.193411E+01 0.193372E+01 0.192878E+01 0.193208E+01 0.193752E+01 0.192722E+01 0.193747E+01 0.193494E+01 0.193362E+01 0.193216E+01
2.906 0.190125E+01 0.26E-01 0.96E-02 0.190096E+01 0.190014E+01 0.189947E+01 0.190009E+01 0.190014E+01 0.190475E+01 0.190619E+01 0.190731E+01 0.190490E+01 0.189872E+01 0.189621E+01 0.190197E+01 0.190334E+01 0.190162E+01 0.190171E+01 0.190028E+01 0.189668E+01 0.190379E+01 0.190360E+01 0.189922E+01 0.190080E+01 0.190284E+01 0.190283E+01 0.190326E+01 0.190369E+01 0.190235E+01 0.190163E+01 0.190163E+01 0.190230E+01 0.190320E+01 0.190253E+01 0.189947E+01 0.190227E+01 0.189810E+01 0.190338E+01 0.190094E+01 0.190293E+01 0.190350E+01 0.188990E+01 0.190083E+01 0.190000E+01 0.190377E+01 0.189905E+01 0.190140E+01 0.189976E+01 0.189849E+01 0.190609E+01 0.190358E+01 0.190273E+01 0.190357E+01 0.190310E+01 0.190353E+01 0.189891E+01 0.190145E+01 0.190353E+01 0.190557E+01 0.189696E+01 0.190357E+01 0.190048E+01 0.189732E+01 0.189758E+01 0.189966E+01 0.189969E+01 0.190142E+01 0.189993E+01 0.190175E+01 0.190076E+01 0.190089E+01 0.190259E+01 0.189651E+01 0.190214E+01 0.190227E+01 0.189966E+01 0.189912E+01 0.189978E+01 0.189619E+01 0.190237E+01 0.189798E+01 0.190217E+01 0.190406E+01 0.190234E+01 0.190286E+01 0.190256E+01 0.190107E+01 0.189995E+01 0.189992E+01 0.189832E+01 0.190618E+01 0.189825E+01 0.190009E+01 0.189947E+01 0.190032E+01 0.189843E+01 0.189984E+01 0.190343E+01 0.189769E+01 0.190492E+01 0.190100E+01 0.190241E+01 0.190192E+01
3.023 0.184466E+01 0.31E-01 0.65E-02 0.184636E+01 0.184060E+01 0.184500E+01 0.184254E+01 0.184694E+01 0.184316E+01 0.185119E+01 0.185108E+01 0.184767E+01 0.184198E+01 0.184085E+01 0.184035E+01 0.184589E+01 0.184509E+01 0.184581E+01 0.184256E+01 0.184078E+01 0.184427E+01 0.184636E+01 0.184154E+01 0.184442E+01 0.184208E+01 0.184511E+01 0.184070E+01 0.184748E+01 0.184443E+01 0.184381E+01 0.184483E+01 0.184690E+01 0.184557E+01 0.184623E+01 0.184011E+01 0.184643E+01 0.184244E+01 0.184654E+01 0.184678E+01 0.184889E+01 0.184663E+01 0.183418E+01 0.184450E+01 0.184419E+01 0.184628E+01 0.184392E+01 0.184762E+01 0.184467E+01 0.184667E+01 0.184901E+01 0.184891E+01 0.184557E+01 0.184692E+01 0.184438E+01 0.184855E+01 0.184373E+01 0.184334E+01 0.184761E+01 0.184804E+01 0.183955E+01 0.184535E+01 0.184551E+01 0.184094E+01 0.184238E+01 0.184269E+01 0.184519E+01 0.184348E+01 0.184558E+01 0.184417E+01 0.184391E+01 0.184319E+01 0.184629E+01 0.183998E+01 0.184649E+01 0.184561E+01 0.184514E+01 0.184260E+01 0.184169E+01 0.183971E+01 0.184516E+01 0.183849E+01 0.184762E+01 0.184716E+01 0.184916E+01 0.184639E+01 0.184609E+01 0.184284E+01 0.184209E+01 0.184282E+01 0.183981E+01 0.185186E+01 0.183906E+01 0.184201E+01 0.184506E+01 0.184047E+01 0.184104E+01 0.184350E+01 0.185002E+01 0.184283E+01 0.185153E+01 0.184248E+01 0.184762E+01 0.184746E+01


==> anc/difference_b5p0_ch0_ev1_GCH0.dat <==
1.267 0.289862E+01 0.69E-01 0.57E-03 0.290606E+01 0.289184E+01 0.289151E+01 0.290541E+01 0.289908E+01 0.289689E+01 0.289381E+01 0.290631E+01 0.289674E+01 0.290106E+01 0.289972E+01 0.289356E+01 0.289768E+01 0.290965E+01 0.290641E+01 0.289427E+01 0.290419E+01 0.288991E+01 0.289746E+01 0.290341E+01 0.288802E+01 0.289571E+01 0.290280E+01 0.291028E+01 0.289241E+01 0.290862E+01 0.290188E+01 0.289250E+01 0.290017E+01 0.290121E+01 0.289786E+01 0.290318E+01 0.289610E+01 0.289716E+01 0.289369E+01 0.290744E+01 0.290589E+01 0.289572E+01 0.289715E+01 0.288662E+01 0.289944E+01 0.288534E+01 0.290664E+01 0.288887E+01 0.290715E+01 0.290706E+01 0.289166E+01 0.290836E+01 0.289998E+01 0.290471E+01 0.289648E+01 0.289111E+01 0.289800E+01 0.290427E+01 0.290402E+01 0.289624E+01 0.290290E+01 0.289604E+01 0.290362E+01 0.290347E+01 0.287191E+01 0.289823E+01 0.290132E+01 0.289957E+01 0.290540E+01 0.290109E+01 0.288267E+01 0.289606E+01 0.290303E+01 0.289646E+01 0.289469E+01 0.289690E+01 0.289995E+01 0.289806E+01 0.290302E+01 0.289743E+01 0.288601E+01 0.289233E+01 0.289129E+01 0.288935E+01 0.291334E+01 0.289891E+01 0.289450E+01 0.290150E+01 0.290153E+01 0.291347E+01 0.289593E+01 0.290375E+01 0.289940E+01 0.289628E+01 0.289824E+01 0.290079E+01 0.288989E+01 0.288296E+01 0.290500E+01 0.290901E+01 0.289733E+01 0.289060E+01 0.290018E+01 0.289170E+01
1.520 0.265469E+01 0.49E-01 0.55E-03 0.265403E+01 0.264949E+01 0.265042E+01 0.265797E+01 0.265272E+01 0.264947E+01 0.264526E+01 0.265721E+01 0.266089E+01 0.265419E+01 0.265912E+01 0.265360E+01 0.265361E+01 0.266132E+01 0.266001E+01 0.264985E+01 0.265687E+01 0.265003E+01 0.265407E+01 0.265465E+01 0.265382E+01 0.265147E+01 0.265166E+01 0.265936E+01 0.264658E+01 0.265575E+01 0.266329E+01 0.265669E+01 0.265756E+01 0.265689E+01 0.265691E+01 0.265314E+01 0.264920E+01 0.265427E+01 0.265159E+01 0.265755E+01 0.266137E+01 0.265029E+01 0.265568E+01 0.264622E+01 0.265616E+01 0.264379E+01 0.266017E+01 0.264986E+01 0.266149E+01 0.265985E+01 0.265105E+01 0.265901E+01 0.265495E+01 0.265837E+01 0.264962E+01 0.265067E+01 0.265522E+01 0.266234E+01 0.266022E+01 0.265810E+01 0.265452E+01 0.264981E+01 0.265688E+01 0.265514E+01 0.264263E+01 0.265277E+01 0.265564E+01 0.265851E+01 0.266200E+01 0.265174E+01 0.264837E+01 0.265212E+01 0.265954E+01 0.265570E+01 0.264810E+01 0.265787E+01 0.265724E+01 0.265381E+01 0.266290E+01 0.265477E+01 0.264372E+01 0.264777E+01 0.264867E+01 0.265198E+01 0.266366E+01 0.265743E+01 0.265083E+01 0.265749E+01 0.265948E+01 0.266735E+01 0.265638E+01 0.265543E+01 0.265276E+01 0.265921E+01 0.265936E+01 0.265440E+01 0.265182E+01 0.264752E+01 0.266024E+01 0.265982E+01 0.265063E+01 0.264548E+01 0.265460E+01 0.264740E+01
1.773 0.247858E+01 0.38E-01 0.25E-03 0.247568E+01 0.247431E+01 0.247419E+01 0.248328E+01 0.247892E+01 0.247693E+01 0.247017E+01 0.247815E+01 0.248376E+01 0.248065E+01 0.247983E+01 0.248227E+01 0.247979E+01 0.248298E+01 0.247913E+01 0.247337E+01 0.247893E+01 0.248012E+01 0.247648E+01 0.247698E+01 0.248001E+01 0.247650E+01 0.247577E+01 0.248031E+01 0.247217E+01 0.247790E+01 0.248821E+01 0.247770E+01 0.248157E+01 0.247978E+01 0.247669E+01 0.247891E+01 0.246937E+01 0.248201E+01 0.247930E+01 0.247899E+01 0.248475E+01 0.247805E+01 0.247826E+01 0.247261E+01 0.248071E+01 0.247115E+01 0.247996E+01 0.247889E+01 0.248413E+01 0.247796E+01 0.247433E+01 0.247897E+01 0.247997E+01 0.248101E+01 0.247524E+01 0.247558E+01 0.247755E+01 0.248281E+01 0.248358E+01 0.248177E+01 0.247606E+01 0.247707E+01 0.248498E+01 0.247733E+01 0.247106E+01 0.248101E+01 0.248086E+01 0.248285E+01 0.248240E+01 0.248019E+01 0.247289E+01 0.247687E+01 0.248122E+01 0.248036E+01 0.247494E+01 0.248114E+01 0.247662E+01 0.247860E+01 0.248205E+01 0.247780E+01 0.247072E+01 0.247293E+01 0.247965E+01 0.247337E+01 0.248562E+01 0.248284E+01 0.247453E+01 0.247379E+01 0.248458E+01 0.248580E+01 0.247831E+01 0.247727E+01 0.247813E+01 0.248220E+01 0.248113E+01 0.247567E+01 0.247690E+01 0.247581E+01 0.248391E+01 0.247953E+01 0.247681E+01 0.247679E+01 0.247585E+01 0.247484E+01
2.027 0.230875E+01 0.36E-01 0.15E-03 0.230578E+01 0.230802E+01 0.230337E+01 0.231571E+01 0.230642E+01 0.230741E+01 0.230377E+01 0.231261E+01 0.231381E+01 0.231415E+01 0.230702E+01 0.230832E+01 0.230884E+01 0.231190E+01 0.231118E+01 0.230606E+01 0.230927E+01 0.231028E+01 0.230353E+01 0.230477E+01 0.230865E+01 0.230679E+01 0.230649E+01 0.231006E+01 0.230504E+01 0.231052E+01 0.231544E+01 0.230649E+01 0.230768E+01 0.231209E+01 0.230862E+01 0.230557E+01 0.230199E+01 0.230866E+01 0.231011E+01 0.230642E+01 0.231524E+01 0.230717E+01 0.231219E+01 0.230366E+01 0.231086E+01 0.230011E+01 0.230713E+01 0.230807E+01 0.231175E+01 0.230766E+01 0.230373E+01 0.231467E+01 0.231277E+01 0.231223E+01 0.230421E+01 0.230950E+01 0.230809E+01 0.231183E+01 0.231271E+01 0.231527E+01 0.230975E+01 0.230524E+01 0.231187E+01 0.230651E+01 0.229887E+01 0.231179E+01 0.231040E+01 0.231070E+01 0.230983E+01 0.230934E+01 0.230376E+01 0.230766E+01 0.231057E+01 0.231019E+01 0.230711E+01 0.231172E+01 0.231391E+01 0.230825E+01 0.231075E+01 0.231026E+01 0.230250E+01 0.230216E+01 0.230911E+01 0.230130E+01 0.231473E+01 0.231058E+01 0.230475E+01 0.230282E+01 0.230658E+01 0.231475E+01 0.231132E+01 0.230773E+01 0.230891E+01 0.231079E+01 0.231275E+01 0.230743E+01 0.230719E+01 0.230699E+01 0.230969E+01 0.231177E+01 0.230986E+01 0.230791E+01 0.230885E+01 0.230904E+01
2.280 0.212580E+01 0.45E-01 0.19E-03 0.212017E+01 0.212345E+01 0.212411E+01 0.213126E+01 0.212159E+01 0.212833E+01 0.212382E+01 0.213084E+01 0.212587E+01 0.213495E+01 0.212290E+01 0.212448E+01 0.212395E+01 0.212813E+01 0.212382E+01 0.212629E+01 0.212475E+01 0.212806E+01 0.212209E+01 0.211646E+01 0.212424E+01 0.212280E+01 0.212339E+01 0.212811E+01 0.212158E+01 0.212745E+01 0.213240E+01 0.211899E+01 0.212408E+01 0.212845E+01 0.212708E+01 0.212062E+01 0.211860E+01 0.212968E+01 0.213071E+01 0.212504E+01 0.213299E+01 0.212590E+01 0.212936E+01 0.212102E+01 0.212789E+01 0.211975E+01 0.212005E+01 0.212631E+01 0.213057E+01 0.212249E+01 0.212131E+01 0.213258E+01 0.213187E+01 0.212960E+01 0.211766E+01 0.212467E+01 0.212942E+01 0.213184E+01 0.212793E+01 0.213372E+01 0.212607E+01 0.212600E+01 0.212760E+01 0.211834E+01 0.211716E+01 0.213326E+01 0.212841E+01 0.213058E+01 0.213026E+01 0.212822E+01 0.212316E+01 0.212720E+01 0.212663E+01 0.213003E+01 0.212279E+01 0.213056E+01 0.212902E+01 0.212785E+01 0.212522E+01 0.212635E+01 0.212281E+01 0.211820E+01 0.212881E+01 0.211615E+01 0.213262E+01 0.212899E+01 0.211650E+01 0.211633E+01 0.211940E+01 0.213016E+01 0.213058E+01 0.212323E+01 0.212715E+01 0.212150E+01 0.213324E+01 0.212133E+01 0.212699E+01 0.212687E+01 0.212474E+01 0.212757E+01 0.212315E+01 0.212413E+01 0.212335E+01 0.212990E+01
2.533 0.202436E+01 0.66E-01 0.55E-03 0.201895E+01 0.203260E+01 0.202208E+01 0.203451E+01 0.202446E+01 0.202158E+01 0.201534E+01 0.202889E+01 0.202843E+01 0.203859E+01 0.201888E+01 0.202015E+01 0.202407E+01 0.202388E+01 0.202447E+01 0.202948E+01 0.202312E+01 0.202296E+01 0.202235E+01 0.201337E+01 0.202509E+01 0.202353E+01 0.202360E+01 0.201788E+01 0.202125E+01 0.202542E+01 0.203045E+01 0.202432E+01 0.202050E+01 0.203485E+01 0.203056E+01 0.201563E+01 0.202085E+01 0.202869E+01 0.202872E+01 0.203253E+01 0.202904E+01 0.202333E+01 0.203244E+01 0.201578E+01 0.202061E+01 0.200729E+01 0.202284E+01 0.202167E+01 0.202944E+01 0.202117E+01 0.201167E+01 0.202716E+01 0.203006E+01 0.202695E+01 0.201368E+01 0.202305E+01 0.202236E+01 0.202752E+01 0.202782E+01 0.203173E+01 0.202833E+01 0.202574E+01 0.203162E+01 0.202477E+01 0.200934E+01 0.203767E+01 0.202997E+01 0.202888E+01 0.202526E+01 0.202988E+01 0.200571E+01 0.203091E+01 0.202902E+01 0.202549E+01 0.202111E+01 0.202426E+01 0.202473E+01 0.203077E+01 0.201954E+01 0.201625E+01 0.202045E+01 0.201599E+01 0.202069E+01 0.200818E+01 0.203435E+01 0.202133E+01 0.201728E+01 0.201037E+01 0.202005E+01 0.203247E+01 0.202549E+01 0.202691E+01 0.202420E+01 0.203515E+01 0.203327E+01 0.202045E+01 0.202675E+01 0.202497E+01 0.202159E+01 0.203202E+01 0.202721E+01 0.201673E+01 0.202840E+01 0.202660E+01
2.787 0.190953E+01 0.79E-01 0.89E-03 0.190298E+01 0.191649E+01 0.191139E+01 0.191807E+01 0.190461E+01 0.190629E+01 0.189207E+01 0.191223E+01 0.191552E+01 0.192166E+01 0.190403E+01 0.189936E+01 0.190589E+01 0.190946E+01 0.190717E+01 0.191849E+01 0.191284E+01 0.191026E+01 0.190314E+01 0.189313E+01 0.191157E+01 0.191263E+01 0.190744E+01 0.190086E+01 0.190900E+01 0.190721E+01 0.191411E+01 0.190888E+01 0.190814E+01 0.192069E+01 0.191631E+01 0.189765E+01 0.190203E+01 0.191414E+01 0.191145E+01 0.191851E+01 0.191396E+01 0.190614E+01 0.191781E+01 0.190016E+01 0.190778E+01 0.189486E+01 0.190861E+01 0.191033E+01 0.191327E+01 0.191190E+01 0.189748E+01 0.191510E+01 0.191868E+01 0.191416E+01 0.190016E+01 0.190795E+01 0.190966E+01 0.191494E+01 0.190400E+01 0.192384E+01 0.191463E+01 0.191426E+01 0.191286E+01 0.191820E+01 0.189789E+01 0.192590E+01 0.191871E+01 0.190855E+01 0.191419E+01 0.191389E+01 0.189250E+01 0.191833E+01 0.191723E+01 0.191103E+01 0.190260E+01 0.190774E+01 0.190488E+01 0.191780E+01 0.190454E+01 0.189801E+01 0.190856E+01 0.190295E+01 0.190760E+01 0.189045E+01 0.192569E+01 0.190346E+01 0.190219E+01 0.189112E+01 0.190455E+01 0.191931E+01 0.190929E+01 0.191393E+01 0.191108E+01 0.192122E+01 0.191931E+01 0.190034E+01 0.191326E+01 0.191261E+01 0.189984E+01 0.192199E+01 0.190913E+01 0.189920E+01 0.191092E+01 0.191394E+01
3.040 0.184352E+01 0.15E+00 0.44E-03 0.183705E+01 0.186289E+01 0.184786E+01 0.185839E+01 0.183139E+01 0.184315E+01 0.180707E+01 0.185340E+01 0.185658E+01 0.185533E+01 0.184650E+01 0.182724E+01 0.184237E+01 0.183763E+01 0.184997E+01 0.186140E+01 0.184321E+01 0.185189E+01 0.183975E+01 0.180595E+01 0.185967E+01 0.185300E+01 0.184656E+01 0.182439E+01 0.185062E+01 0.183309E+01 0.185478E+01 0.184418E+01 0.184241E+01 0.186275E+01 0.184874E+01 0.181971E+01 0.184825E+01 0.185699E+01 0.182891E+01 0.186248E+01 0.183677E+01 0.183676E+01 0.186475E+01 0.181832E+01 0.184199E+01 0.181444E+01 0.184255E+01 0.184770E+01 0.184705E+01 0.185047E+01 0.182070E+01 0.184400E+01 0.186504E+01 0.183991E+01 0.181865E+01 0.183659E+01 0.183204E+01 0.185830E+01 0.183801E+01 0.187083E+01 0.184399E+01 0.186187E+01 0.185422E+01 0.186405E+01 0.183190E+01 0.187553E+01 0.185677E+01 0.184844E+01 0.184108E+01 0.184709E+01 0.181540E+01 0.184506E+01 0.185181E+01 0.184942E+01 0.182640E+01 0.183183E+01 0.183048E+01 0.186382E+01 0.183130E+01 0.183291E+01 0.183801E+01 0.184360E+01 0.184547E+01 0.180877E+01 0.186496E+01 0.181715E+01 0.184246E+01 0.181118E+01 0.182844E+01 0.186208E+01 0.184369E+01 0.185641E+01 0.183671E+01 0.187345E+01 0.184951E+01 0.182849E+01 0.185579E+01 0.184924E+01 0.182262E+01 0.186000E+01 0.185027E+01 0.182412E+01 0.184349E+01 0.184534E+01


==> anc/difference_b5p0_ch0_ev1_GCH2.dat <==
1.267 -.256547E+00 0.60E-01 0.00E+00 -.251102E+00 -.255786E+00 -.255866E+00 -.248276E+00 -.254124E+00 -.257555E+00 -.254434E+00 -.252669E+00 -.251773E+00 -.260914E+00 -.257403E+00 -.262361E+00 -.260826E+00 -.243673E+00 -.253282E+00 -.264104E+00 -.249488E+00 -.262232E+00 -.262256E+00 -.255844E+00 -.259902E+00 -.256486E+00 -.252948E+00 -.254003E+00 -.256199E+00 -.250298E+00 -.255930E+00 -.263965E+00 -.255866E+00 -.250693E+00 -.258095E+00 -.250874E+00 -.256695E+00 -.260376E+00 -.262106E+00 -.252866E+00 -.247505E+00 -.264142E+00 -.254285E+00 -.264916E+00 -.254455E+00 -.266884E+00 -.240336E+00 -.264356E+00 -.247367E+00 -.255164E+00 -.263624E+00 -.251095E+00 -.255996E+00 -.256109E+00 -.261339E+00 -.262054E+00 -.259618E+00 -.250294E+00 -.252410E+00 -.261024E+00 -.247456E+00 -.255422E+00 -.255227E+00 -.253679E+00 -.279454E+00 -.258816E+00 -.252077E+00 -.259052E+00 -.256568E+00 -.260704E+00 -.269257E+00 -.255687E+00 -.250139E+00 -.254728E+00 -.258422E+00 -.255360E+00 -.249351E+00 -.268844E+00 -.255924E+00 -.254948E+00 -.263630E+00 -.260021E+00 -.260979E+00 -.268385E+00 -.252292E+00 -.258124E+00 -.257171E+00 -.261786E+00 -.256781E+00 -.249157E+00 -.260681E+00 -.252255E+00 -.247208E+00 -.256603E+00 -.260821E+00 -.251124E+00 -.262902E+00 -.265561E+00 -.251825E+00 -.247330E+00 -.259215E+00 -.258316E+00 -.257864E+00 -.258995E+00
1.520 -.234149E+00 0.50E-01 0.00E+00 -.236435E+00 -.233531E+00 -.232369E+00 -.229799E+00 -.234836E+00 -.241746E+00 -.238496E+00 -.232802E+00 -.223957E+00 -.241032E+00 -.230783E+00 -.234479E+00 -.237976E+00 -.226758E+00 -.233426E+00 -.241325E+00 -.229051E+00 -.235152E+00 -.236988E+00 -.239115E+00 -.231699E+00 -.235510E+00 -.236671E+00 -.232022E+00 -.237556E+00 -.232124E+00 -.225930E+00 -.232235E+00 -.230888E+00 -.228154E+00 -.231222E+00 -.236891E+00 -.238523E+00 -.235116E+00 -.237872E+00 -.233492E+00 -.225919E+00 -.242700E+00 -.229170E+00 -.240242E+00 -.233335E+00 -.243852E+00 -.222995E+00 -.237365E+00 -.225682E+00 -.233804E+00 -.240074E+00 -.232816E+00 -.235916E+00 -.231337E+00 -.242529E+00 -.236860E+00 -.237122E+00 -.226132E+00 -.228627E+00 -.233691E+00 -.229078E+00 -.237131E+00 -.236076E+00 -.233811E+00 -.246405E+00 -.235656E+00 -.234134E+00 -.232627E+00 -.233381E+00 -.241707E+00 -.238836E+00 -.231159E+00 -.225534E+00 -.230781E+00 -.242737E+00 -.228085E+00 -.227160E+00 -.242420E+00 -.226084E+00 -.232097E+00 -.240210E+00 -.241537E+00 -.237037E+00 -.240209E+00 -.229254E+00 -.232926E+00 -.238029E+00 -.237958E+00 -.233143E+00 -.227323E+00 -.235528E+00 -.235709E+00 -.229172E+00 -.228040E+00 -.232407E+00 -.232184E+00 -.236017E+00 -.236810E+00 -.229172E+00 -.228312E+00 -.241014E+00 -.239612E+00 -.238028E+00 -.237729E+00
1.773 -.166315E+00 0.36E-01 0.25E-01 -.171425E+00 -.167729E+00 -.166972E+00 -.160749E+00 -.165591E+00 -.168413E+00 -.170745E+00 -.167101E+00 -.158826E+00 -.166612E+00 -.165758E+00 -.162058E+00 -.167261E+00 -.160837E+00 -.169717E+00 -.173713E+00 -.163306E+00 -.163020E+00 -.168702E+00 -.171481E+00 -.163120E+00 -.167943E+00 -.169364E+00 -.166310E+00 -.169408E+00 -.166355E+00 -.158336E+00 -.166785E+00 -.165547E+00 -.163091E+00 -.167261E+00 -.166048E+00 -.175071E+00 -.164106E+00 -.165335E+00 -.167067E+00 -.160928E+00 -.168109E+00 -.164887E+00 -.169530E+00 -.164761E+00 -.172192E+00 -.161383E+00 -.163603E+00 -.160368E+00 -.169833E+00 -.173121E+00 -.167493E+00 -.165858E+00 -.164627E+00 -.170845E+00 -.167325E+00 -.168455E+00 -.162500E+00 -.161477E+00 -.165449E+00 -.165368E+00 -.167350E+00 -.162788E+00 -.166378E+00 -.172037E+00 -.163005E+00 -.165550E+00 -.164313E+00 -.167096E+00 -.167121E+00 -.171093E+00 -.165034E+00 -.161195E+00 -.162637E+00 -.170909E+00 -.162772E+00 -.165843E+00 -.169783E+00 -.164393E+00 -.164729E+00 -.171935E+00 -.171234E+00 -.163223E+00 -.173322E+00 -.161656E+00 -.163528E+00 -.169948E+00 -.175646E+00 -.162734E+00 -.163793E+00 -.168745E+00 -.168527E+00 -.162288E+00 -.160842E+00 -.166004E+00 -.167954E+00 -.167150E+00 -.165959E+00 -.162028E+00 -.165012E+00 -.169711E+00 -.165345E+00 -.171180E+00 -.167742E+00
2.027 -.126811E+00 0.37E-01 0.16E-01 -.131742E+00 -.125317E+00 -.129263E+00 -.119183E+00 -.129039E+00 -.129192E+00 -.129262E+00 -.122679E+00 -.120209E+00 -.121834E+00 -.129280E+00 -.127566E+00 -.128169E+00 -.122463E+00 -.128368E+00 -.130250E+00 -.123381E+00 -.124081E+00 -.131877E+00 -.134197E+00 -.125490E+00 -.128793E+00 -.129284E+00 -.126332E+00 -.128318E+00 -.123976E+00 -.122394E+00 -.128100E+00 -.130611E+00 -.122614E+00 -.125648E+00 -.130101E+00 -.132588E+00 -.127588E+00 -.124885E+00 -.130643E+00 -.121860E+00 -.129575E+00 -.121462E+00 -.129749E+00 -.125652E+00 -.133929E+00 -.125880E+00 -.125776E+00 -.123241E+00 -.130342E+00 -.134009E+00 -.122226E+00 -.123606E+00 -.123799E+00 -.131967E+00 -.124962E+00 -.127460E+00 -.124891E+00 -.123107E+00 -.122919E+00 -.123116E+00 -.130883E+00 -.125807E+00 -.128184E+00 -.134725E+00 -.122378E+00 -.127052E+00 -.126677E+00 -.128748E+00 -.127580E+00 -.131804E+00 -.126469E+00 -.122789E+00 -.124385E+00 -.129425E+00 -.122685E+00 -.119910E+00 -.130260E+00 -.126561E+00 -.123001E+00 -.132065E+00 -.132245E+00 -.124592E+00 -.134761E+00 -.121797E+00 -.126264E+00 -.130066E+00 -.136776E+00 -.130257E+00 -.123256E+00 -.126567E+00 -.128258E+00 -.123884E+00 -.123424E+00 -.124613E+00 -.126966E+00 -.127048E+00 -.125858E+00 -.126721E+00 -.123235E+00 -.126021E+00 -.126359E+00 -.127870E+00 -.124875E+00
2.280 -.128463E+00 0.47E-01 0.15E-02 -.136065E+00 -.129046E+00 -.127065E+00 -.122018E+00 -.133506E+00 -.126471E+00 -.128186E+00 -.123417E+00 -.126932E+00 -.118726E+00 -.132240E+00 -.130680E+00 -.131617E+00 -.124354E+00 -.134187E+00 -.127683E+00 -.125798E+00 -.125232E+00 -.132359E+00 -.141341E+00 -.129326E+00 -.131905E+00 -.131475E+00 -.126552E+00 -.129926E+00 -.126401E+00 -.123960E+00 -.134653E+00 -.134099E+00 -.126588E+00 -.124568E+00 -.134158E+00 -.135319E+00 -.125353E+00 -.122934E+00 -.131321E+00 -.122838E+00 -.129964E+00 -.123946E+00 -.131555E+00 -.127590E+00 -.132682E+00 -.132270E+00 -.125212E+00 -.123350E+00 -.134664E+00 -.134429E+00 -.122414E+00 -.122433E+00 -.125669E+00 -.137360E+00 -.128456E+00 -.125333E+00 -.123866E+00 -.127575E+00 -.123270E+00 -.125403E+00 -.129948E+00 -.127784E+00 -.135795E+00 -.134231E+00 -.118759E+00 -.127823E+00 -.125625E+00 -.126710E+00 -.126715E+00 -.131137E+00 -.126260E+00 -.125448E+00 -.123558E+00 -.132471E+00 -.122769E+00 -.123655E+00 -.128530E+00 -.131816E+00 -.125300E+00 -.130364E+00 -.134701E+00 -.123821E+00 -.138386E+00 -.122278E+00 -.126934E+00 -.136257E+00 -.142706E+00 -.135574E+00 -.125341E+00 -.126199E+00 -.130860E+00 -.124163E+00 -.131508E+00 -.123206E+00 -.131756E+00 -.125725E+00 -.125004E+00 -.129461E+00 -.126448E+00 -.130247E+00 -.127729E+00 -.131817E+00 -.123264E+00
2.533 -.778832E-01 0.68E-01 0.11E+00 -.843848E-01 -.685622E-01 -.770973E-01 -.671232E-01 -.783654E-01 -.805243E-01 -.846221E-01 -.732820E-01 -.736680E-01 -.623910E-01 -.830783E-01 -.828235E-01 -.796547E-01 -.763754E-01 -.806519E-01 -.713189E-01 -.760338E-01 -.781070E-01 -.796935E-01 -.918776E-01 -.769119E-01 -.792451E-01 -.783981E-01 -.840632E-01 -.781774E-01 -.769014E-01 -.736479E-01 -.776610E-01 -.856182E-01 -.687735E-01 -.694224E-01 -.865058E-01 -.809577E-01 -.743607E-01 -.724161E-01 -.714895E-01 -.740782E-01 -.808284E-01 -.689960E-01 -.860391E-01 -.824912E-01 -.925980E-01 -.780282E-01 -.781886E-01 -.725866E-01 -.842037E-01 -.916914E-01 -.750904E-01 -.711754E-01 -.759183E-01 -.889434E-01 -.786500E-01 -.809820E-01 -.763009E-01 -.757656E-01 -.731536E-01 -.718824E-01 -.787612E-01 -.716534E-01 -.776889E-01 -.912861E-01 -.628047E-01 -.734648E-01 -.753757E-01 -.794860E-01 -.724164E-01 -.970370E-01 -.717485E-01 -.715754E-01 -.768033E-01 -.816718E-01 -.774447E-01 -.767478E-01 -.733064E-01 -.862007E-01 -.838194E-01 -.806347E-01 -.847400E-01 -.808257E-01 -.940071E-01 -.675539E-01 -.823092E-01 -.835169E-01 -.964546E-01 -.826996E-01 -.697537E-01 -.781124E-01 -.753434E-01 -.759543E-01 -.662924E-01 -.707738E-01 -.799821E-01 -.748569E-01 -.750896E-01 -.802415E-01 -.704671E-01 -.743182E-01 -.835930E-01 -.743560E-01 -.741178E-01
2.787 -.575458E-01 0.82E-01 0.33E+00 -.658604E-01 -.497201E-01 -.521000E-01 -.483699E-01 -.628335E-01 -.599431E-01 -.731115E-01 -.553989E-01 -.507584E-01 -.440343E-01 -.630818E-01 -.685772E-01 -.624752E-01 -.555460E-01 -.622960E-01 -.455556E-01 -.515508E-01 -.554185E-01 -.632872E-01 -.772416E-01 -.557635E-01 -.542137E-01 -.598455E-01 -.659220E-01 -.545319E-01 -.602760E-01 -.542375E-01 -.587837E-01 -.630303E-01 -.483639E-01 -.488386E-01 -.691233E-01 -.654163E-01 -.539666E-01 -.543842E-01 -.502549E-01 -.541459E-01 -.633448E-01 -.484509E-01 -.674044E-01 -.606187E-01 -.695459E-01 -.575692E-01 -.544731E-01 -.538734E-01 -.586226E-01 -.711867E-01 -.511758E-01 -.465123E-01 -.536526E-01 -.673969E-01 -.586868E-01 -.596453E-01 -.545794E-01 -.647882E-01 -.455031E-01 -.508784E-01 -.558014E-01 -.544132E-01 -.486732E-01 -.672819E-01 -.394342E-01 -.490923E-01 -.608693E-01 -.542640E-01 -.525475E-01 -.750356E-01 -.496933E-01 -.486800E-01 -.565241E-01 -.656107E-01 -.588216E-01 -.622941E-01 -.508594E-01 -.663767E-01 -.669268E-01 -.561988E-01 -.624001E-01 -.591950E-01 -.769193E-01 -.402828E-01 -.654902E-01 -.630187E-01 -.810701E-01 -.634162E-01 -.471180E-01 -.586788E-01 -.529209E-01 -.544532E-01 -.443738E-01 -.494046E-01 -.645956E-01 -.526354E-01 -.523324E-01 -.668476E-01 -.446899E-01 -.577303E-01 -.658108E-01 -.563216E-01 -.516892E-01
3.040 -.129547E-01 0.16E+00 0.29E+00 -.207978E-01 0.786259E-02 -.290908E-02 0.323326E-02 -.260603E-01 -.112171E-01 -.491439E-01 -.275075E-02 0.169053E-02 -.294252E-03 -.963208E-02 -.320338E-01 -.153263E-01 -.165916E-01 -.743779E-02 0.994379E-02 -.117206E-01 -.248680E-02 -.148459E-01 -.561459E-01 0.400103E-02 -.269492E-02 -.105145E-01 -.318980E-01 0.978929E-04 -.245074E-01 -.967965E-03 -.128521E-01 -.178347E-01 0.484148E-02 -.620020E-02 -.370621E-01 -.883028E-02 -.611458E-03 -.269844E-01 0.483192E-02 -.220741E-01 -.235798E-01 0.107505E-01 -.410636E-01 -.170496E-01 -.393636E-01 -.130083E-01 -.588302E-02 -.102881E-01 -.101116E-01 -.387024E-01 -.118673E-01 0.129008E-01 -.173136E-01 -.406664E-01 -.199223E-01 -.289456E-01 -.992914E-03 -.209259E-01 0.137464E-01 -.112970E-01 0.275874E-02 -.414010E-04 0.937515E-02 -.220256E-01 0.206760E-01 -.107465E-03 -.103719E-01 -.159588E-01 -.833615E-02 -.421180E-01 -.132604E-01 -.395060E-02 -.682535E-02 -.329233E-01 -.245913E-01 -.272465E-01 0.528682E-02 -.304027E-01 -.213131E-01 -.155199E-01 -.105630E-01 -.115149E-01 -.514251E-01 0.116520E-01 -.439603E-01 -.107867E-01 -.532061E-01 -.299580E-01 0.680764E-02 -.138154E-01 -.182654E-04 -.192507E-01 0.209078E-01 -.893047E-02 -.256480E-01 0.241420E-02 -.488734E-02 -.357708E-01 0.488549E-02 -.676649E-02 -.309241E-01 -.125655E-01 -.948390E-02


==> anc/difference_b5p0_ch1_ev0_GCH0.dat <==
1.013 0.215786E+01 0.40E-02 0.81E-03 0.215781E+01 0.215793E+01 0.215745E+01 0.215777E+01 0.215732E+01 0.215836E+01 0.215705E+01 0.215799E+01 0.215723E+01 0.215763E+01 0.215768E+01 0.215837E+01 0.215858E+01 0.215813E+01 0.215848E+01 0.215781E+01 0.215770E+01 0.215697E+01 0.215785E+01 0.215831E+01 0.215819E+01 0.215804E+01 0.215770E+01 0.215833E+01 0.215791E+01 0.215802E+01 0.215772E+01 0.215761E+01 0.215789E+01 0.215873E+01 0.215828E+01 0.215750E+01 0.215789E+01 0.215770E+01 0.215717E+01 0.215794E+01 0.215837E+01 0.215826E+01 0.215777E+01 0.215772E+01 0.215784E+01 0.215799E+01 0.215778E+01 0.215754E+01 0.215790E+01 0.215802E+01 0.215818E+01 0.215813E+01 0.215805E+01 0.215755E+01 0.215763E+01 0.215776E+01 0.215766E+01 0.215837E+01 0.215750E+01 0.215774E+01 0.215792E+01 0.215898E+01 0.215775E+01 0.215781E+01 0.215663E+01 0.215776E+01 0.215824E+01 0.215872E+01 0.215830E+01 0.215787E+01 0.215759E+01 0.215767E+01 0.215748E+01 0.215746E+01 0.215814E+01 0.215772E+01 0.215742E+01 0.215738E+01 0.215761E+01 0.215722E+01 0.215717E+01 0.215794E+01 0.215822E+01 0.215745E+01 0.215824E+01 0.215787E+01 0.215787E+01 0.215863E+01 0.215784E+01 0.215822E+01 0.215790E+01 0.215788E+01 0.215749E+01 0.215771E+01 0.215784E+01 0.215827E+01 0.215803E+01 0.215767E+01 0.215813E+01 0.215814E+01 0.215782E+01 0.215695E+01 0.215838E+01 0.215780E+01
1.267 0.187992E+01 0.41E-02 0.59E-02 0.187982E+01 0.188004E+01 0.187962E+01 0.187965E+01 0.187943E+01 0.188036E+01 0.187909E+01 0.187997E+01 0.187943E+01 0.187961E+01 0.187982E+01 0.188037E+01 0.188063E+01 0.188016E+01 0.188051E+01 0.187972E+01 0.187973E+01 0.187906E+01 0.187984E+01 0.188042E+01 0.188037E+01 0.188019E+01 0.187981E+01 0.188019E+01 0.188019E+01 0.188012E+01 0.187980E+01 0.187970E+01 0.187991E+01 0.188093E+01 0.188033E+01 0.187954E+01 0.187983E+01 0.187972E+01 0.187923E+01 0.187992E+01 0.188073E+01 0.188029E+01 0.187990E+01 0.187975E+01 0.187984E+01 0.188010E+01 0.187972E+01 0.187958E+01 0.187994E+01 0.188025E+01 0.188009E+01 0.188005E+01 0.188019E+01 0.187967E+01 0.187961E+01 0.187990E+01 0.187975E+01 0.188037E+01 0.187956E+01 0.187975E+01 0.187991E+01 0.188112E+01 0.187979E+01 0.187997E+01 0.187865E+01 0.187971E+01 0.188015E+01 0.188087E+01 0.188050E+01 0.187987E+01 0.187972E+01 0.187975E+01 0.187970E+01 0.187948E+01 0.188016E+01 0.187972E+01 0.187950E+01 0.187928E+01 0.187959E+01 0.187935E+01 0.187935E+01 0.187991E+01 0.188026E+01 0.187953E+01 0.188038E+01 0.187987E+01 0.187985E+01 0.188066E+01 0.187984E+01 0.188021E+01 0.187989E+01 0.187989E+01 0.187949E+01 0.187985E+01 0.188002E+01 0.188035E+01 0.187985E+01 0.187968E+01 0.188025E+01 0.188012E+01 0.187996E+01 0.187906E+01 0.188038E+01 0.187979E+01
1.520 0.166075E+01 0.47E-02 0.78E-02 0.166062E+01 0.166088E+01 0.166052E+01 0.166040E+01 0.166017E+01 0.166120E+01 0.165986E+01 0.166077E+01 0.166028E+01 0.166042E+01 0.166062E+01 0.166122E+01 0.166170E+01 0.166096E+01 0.166142E+01 0.166051E+01 0.166047E+01 0.165969E+01 0.166069E+01 0.166128E+01 0.166130E+01 0.166116E+01 0.166070E+01 0.166103E+01 0.166107E+01 0.166086E+01 0.166065E+01 0.166057E+01 0.166082E+01 0.166199E+01 0.166128E+01 0.166039E+01 0.166074E+01 0.166057E+01 0.165994E+01 0.166060E+01 0.166169E+01 0.166126E+01 0.166084E+01 0.166061E+01 0.166065E+01 0.166098E+01 0.166044E+01 0.166047E+01 0.166093E+01 0.166116E+01 0.166083E+01 0.166086E+01 0.166106E+01 0.166040E+01 0.166040E+01 0.166087E+01 0.166050E+01 0.166121E+01 0.166029E+01 0.166067E+01 0.166073E+01 0.166211E+01 0.166068E+01 0.166086E+01 0.165912E+01 0.166065E+01 0.166098E+01 0.166186E+01 0.166141E+01 0.166075E+01 0.166067E+01 0.166057E+01 0.166049E+01 0.166034E+01 0.166101E+01 0.166045E+01 0.166039E+01 0.166003E+01 0.166031E+01 0.166026E+01 0.166027E+01 0.166074E+01 0.166115E+01 0.166018E+01 0.166118E+01 0.166074E+01 0.166076E+01 0.166160E+01 0.166075E+01 0.166100E+01 0.166071E+01 0.166058E+01 0.166015E+01 0.166068E+01 0.166084E+01 0.166113E+01 0.166066E+01 0.166054E+01 0.166104E+01 0.166077E+01 0.166094E+01 0.165964E+01 0.166117E+01 0.166062E+01
1.773 0.148625E+01 0.49E-02 0.93E-02 0.148612E+01 0.148640E+01 0.148605E+01 0.148585E+01 0.148575E+01 0.148660E+01 0.148525E+01 0.148637E+01 0.148601E+01 0.148589E+01 0.148606E+01 0.148663E+01 0.148722E+01 0.148649E+01 0.148681E+01 0.148589E+01 0.148603E+01 0.148512E+01 0.148613E+01 0.148675E+01 0.148687E+01 0.148669E+01 0.148616E+01 0.148640E+01 0.148660E+01 0.148632E+01 0.148611E+01 0.148627E+01 0.148640E+01 0.148758E+01 0.148690E+01 0.148590E+01 0.148621E+01 0.148615E+01 0.148548E+01 0.148595E+01 0.148739E+01 0.148681E+01 0.148634E+01 0.148618E+01 0.148615E+01 0.148644E+01 0.148577E+01 0.148606E+01 0.148651E+01 0.148681E+01 0.148628E+01 0.148629E+01 0.148652E+01 0.148587E+01 0.148589E+01 0.148638E+01 0.148594E+01 0.148667E+01 0.148582E+01 0.148617E+01 0.148616E+01 0.148769E+01 0.148625E+01 0.148638E+01 0.148456E+01 0.148607E+01 0.148628E+01 0.148744E+01 0.148692E+01 0.148615E+01 0.148618E+01 0.148612E+01 0.148610E+01 0.148600E+01 0.148643E+01 0.148586E+01 0.148595E+01 0.148546E+01 0.148570E+01 0.148595E+01 0.148598E+01 0.148628E+01 0.148670E+01 0.148553E+01 0.148679E+01 0.148621E+01 0.148614E+01 0.148710E+01 0.148627E+01 0.148642E+01 0.148610E+01 0.148599E+01 0.148568E+01 0.148622E+01 0.148621E+01 0.148667E+01 0.148609E+01 0.148614E+01 0.148657E+01 0.148612E+01 0.148665E+01 0.148506E+01 0.148664E+01 0.148611E+01
2.027 0.134138E+01 0.60E-02 0.14E-01 0.134115E+01 0.134163E+01 0.134115E+01 0.134092E+01 0.134089E+01 0.134175E+01 0.134016E+01 0.134160E+01 0.134109E+01 0.134111E+01 0.134107E+01 0.134164E+01 0.134256E+01 0.134160E+01 0.134205E+01 0.134107E+01 0.134100E+01 0.133995E+01 0.134118E+01 0.134190E+01 0.134206E+01 0.134204E+01 0.134139E+01 0.134166E+01 0.134171E+01 0.134125E+01 0.134113E+01 0.134148E+01 0.134167E+01 0.134290E+01 0.134223E+01 0.134103E+01 0.134140E+01 0.134134E+01 0.134042E+01 0.134081E+01 0.134261E+01 0.134231E+01 0.134174E+01 0.134139E+01 0.134119E+01 0.134145E+01 0.134067E+01 0.134127E+01 0.134186E+01 0.134194E+01 0.134145E+01 0.134137E+01 0.134167E+01 0.134082E+01 0.134107E+01 0.134157E+01 0.134106E+01 0.134191E+01 0.134087E+01 0.134141E+01 0.134126E+01 0.134300E+01 0.134144E+01 0.134147E+01 0.133920E+01 0.134125E+01 0.134141E+01 0.134282E+01 0.134208E+01 0.134104E+01 0.134148E+01 0.134122E+01 0.134131E+01 0.134124E+01 0.134160E+01 0.134085E+01 0.134117E+01 0.134046E+01 0.134077E+01 0.134123E+01 0.134122E+01 0.134149E+01 0.134199E+01 0.134042E+01 0.134199E+01 0.134132E+01 0.134119E+01 0.134234E+01 0.134146E+01 0.134148E+01 0.134130E+01 0.134078E+01 0.134060E+01 0.134131E+01 0.134117E+01 0.134185E+01 0.134131E+01 0.134128E+01 0.134165E+01 0.134120E+01 0.134194E+01 0.134002E+01 0.134176E+01 0.134107E+01
2.280 0.122286E+01 0.68E-02 0.15E-01 0.122240E+01 0.122314E+01 0.122256E+01 0.122231E+01 0.122244E+01 0.122316E+01 0.122146E+01 0.122325E+01 0.122287E+01 0.122265E+01 0.122238E+01 0.122303E+01 0.122408E+01 0.122320E+01 0.122342E+01 0.122265E+01 0.122254E+01 0.122133E+01 0.122251E+01 0.122337E+01 0.122367E+01 0.122355E+01 0.122274E+01 0.122328E+01 0.122325E+01 0.122257E+01 0.122246E+01 0.122321E+01 0.122314E+01 0.122453E+01 0.122401E+01 0.122242E+01 0.122277E+01 0.122288E+01 0.122193E+01 0.122189E+01 0.122421E+01 0.122389E+01 0.122334E+01 0.122300E+01 0.122259E+01 0.122279E+01 0.122173E+01 0.122296E+01 0.122339E+01 0.122347E+01 0.122314E+01 0.122287E+01 0.122316E+01 0.122224E+01 0.122242E+01 0.122287E+01 0.122263E+01 0.122331E+01 0.122233E+01 0.122299E+01 0.122273E+01 0.122466E+01 0.122304E+01 0.122290E+01 0.122051E+01 0.122286E+01 0.122272E+01 0.122435E+01 0.122361E+01 0.122221E+01 0.122304E+01 0.122275E+01 0.122288E+01 0.122297E+01 0.122301E+01 0.122224E+01 0.122283E+01 0.122164E+01 0.122208E+01 0.122298E+01 0.122324E+01 0.122298E+01 0.122359E+01 0.122155E+01 0.122371E+01 0.122272E+01 0.122246E+01 0.122379E+01 0.122281E+01 0.122293E+01 0.122273E+01 0.122202E+01 0.122193E+01 0.122279E+01 0.122255E+01 0.122337E+01 0.122275E+01 0.122291E+01 0.122311E+01 0.122269E+01 0.122371E+01 0.122146E+01 0.122323E+01 0.122241E+01
2.533 0.111887E+01 0.83E-02 0.29E-01 0.111829E+01 0.111927E+01 0.111850E+01 0.111822E+01 0.111834E+01 0.111923E+01 0.111720E+01 0.111938E+01 0.111893E+01 0.111883E+01 0.111823E+01 0.111900E+01 0.112034E+01 0.111922E+01 0.111938E+01 0.111888E+01 0.111839E+01 0.111732E+01 0.111854E+01 0.111938E+01 0.111973E+01 0.111992E+01 0.111875E+01 0.111940E+01 0.111936E+01 0.111825E+01 0.111821E+01 0.111916E+01 0.111939E+01 0.112078E+01 0.112048E+01 0.111846E+01 0.111871E+01 0.111888E+01 0.111759E+01 0.111755E+01 0.112042E+01 0.112020E+01 0.111969E+01 0.111901E+01 0.111862E+01 0.111882E+01 0.111741E+01 0.111917E+01 0.111954E+01 0.111942E+01 0.111910E+01 0.111886E+01 0.111920E+01 0.111809E+01 0.111839E+01 0.111899E+01 0.111861E+01 0.111943E+01 0.111811E+01 0.111916E+01 0.111851E+01 0.112098E+01 0.111914E+01 0.111905E+01 0.111598E+01 0.111901E+01 0.111867E+01 0.112062E+01 0.111950E+01 0.111762E+01 0.111927E+01 0.111879E+01 0.111883E+01 0.111924E+01 0.111915E+01 0.111809E+01 0.111893E+01 0.111738E+01 0.111801E+01 0.111920E+01 0.111957E+01 0.111901E+01 0.111964E+01 0.111728E+01 0.111974E+01 0.111854E+01 0.111850E+01 0.111995E+01 0.111886E+01 0.111893E+01 0.111895E+01 0.111757E+01 0.111772E+01 0.111877E+01 0.111836E+01 0.111925E+01 0.111878E+01 0.111903E+01 0.111923E+01 0.111859E+01 0.111982E+01 0.111723E+01 0.111937E+01 0.111825E+01
2.787 0.103166E+01 0.10E-01 0.39E-01 0.103074E+01 0.103210E+01 0.103119E+01 0.103096E+01 0.103109E+01 0.103214E+01 0.102963E+01 0.103213E+01 0.103214E+01 0.103201E+01 0.103086E+01 0.103182E+01 0.103332E+01 0.103213E+01 0.103182E+01 0.103194E+01 0.103115E+01 0.103020E+01 0.103150E+01 0.103210E+01 0.103285E+01 0.103293E+01 0.103132E+01 0.103251E+01 0.103247E+01 0.103070E+01 0.103071E+01 0.103196E+01 0.103222E+01 0.103388E+01 0.103381E+01 0.103124E+01 0.103121E+01 0.103168E+01 0.103018E+01 0.102982E+01 0.103339E+01 0.103314E+01 0.103261E+01 0.103209E+01 0.103154E+01 0.103139E+01 0.102935E+01 0.103233E+01 0.103203E+01 0.103226E+01 0.103238E+01 0.103191E+01 0.103204E+01 0.103097E+01 0.103124E+01 0.103171E+01 0.103169E+01 0.103221E+01 0.103075E+01 0.103201E+01 0.103116E+01 0.103398E+01 0.103233E+01 0.103211E+01 0.102852E+01 0.103215E+01 0.103125E+01 0.103330E+01 0.103233E+01 0.102943E+01 0.103230E+01 0.103169E+01 0.103137E+01 0.103229E+01 0.103194E+01 0.103069E+01 0.103166E+01 0.102967E+01 0.103057E+01 0.103225E+01 0.103319E+01 0.103169E+01 0.103234E+01 0.102954E+01 0.103278E+01 0.103103E+01 0.103118E+01 0.103272E+01 0.103137E+01 0.103193E+01 0.103175E+01 0.102995E+01 0.103011E+01 0.103185E+01 0.103120E+01 0.103204E+01 0.103144E+01 0.103192E+01 0.103212E+01 0.103154E+01 0.103264E+01 0.102991E+01 0.103222E+01 0.103056E+01
3.040 0.955795E+00 0.12E-01 0.45E-01 0.954799E+00 0.956576E+00 0.955437E+00 0.954819E+00 0.955226E+00 0.956634E+00 0.953614E+00 0.956222E+00 0.956455E+00 0.956372E+00 0.954691E+00 0.955914E+00 0.957678E+00 0.956157E+00 0.955737E+00 0.956421E+00 0.955321E+00 0.954592E+00 0.955660E+00 0.956249E+00 0.957220E+00 0.957302E+00 0.955377E+00 0.956683E+00 0.957402E+00 0.954443E+00 0.954398E+00 0.955986E+00 0.956412E+00 0.958338E+00 0.958672E+00 0.955493E+00 0.955281E+00 0.955826E+00 0.953778E+00 0.953654E+00 0.957889E+00 0.957321E+00 0.957126E+00 0.956284E+00 0.955833E+00 0.955819E+00 0.952793E+00 0.956759E+00 0.956570E+00 0.956259E+00 0.956321E+00 0.955926E+00 0.956396E+00 0.955075E+00 0.955632E+00 0.956121E+00 0.955435E+00 0.956330E+00 0.954379E+00 0.956101E+00 0.954850E+00 0.958738E+00 0.956375E+00 0.956667E+00 0.952073E+00 0.956679E+00 0.955191E+00 0.957363E+00 0.956226E+00 0.952788E+00 0.956514E+00 0.955800E+00 0.955219E+00 0.956663E+00 0.956244E+00 0.954839E+00 0.955721E+00 0.953420E+00 0.954576E+00 0.956737E+00 0.957893E+00 0.955492E+00 0.956323E+00 0.953308E+00 0.956838E+00 0.954840E+00 0.955141E+00 0.956885E+00 0.955283E+00 0.955937E+00 0.956118E+00 0.953791E+00 0.954235E+00 0.956035E+00 0.955402E+00 0.956161E+00 0.955168E+00 0.956223E+00 0.956369E+00 0.955505E+00 0.956935E+00 0.953491E+00 0.956628E+00 0.954560E+00


==> anc/difference_b5p0_ch2_ev0_GCH0.dat <==
1.013 0.345669E+01 0.92E-01 0.70E-03 0.345909E+01 0.344674E+01 0.342972E+01 0.345061E+01 0.345200E+01 0.345395E+01 0.344738E+01 0.346489E+01 0.343886E+01 0.346860E+01 0.345399E+01 0.346144E+01 0.346309E+01 0.345355E+01 0.346934E+01 0.345989E+01 0.345430E+01 0.345162E+01 0.346545E+01 0.345865E+01 0.345007E+01 0.344713E+01 0.345580E+01 0.347802E+01 0.344551E+01 0.345453E+01 0.345578E+01 0.345890E+01 0.345675E+01 0.346160E+01 0.345703E+01 0.345562E+01 0.345291E+01 0.346570E+01 0.346184E+01 0.346491E+01 0.345555E+01 0.346788E+01 0.344107E+01 0.345745E+01 0.345784E+01 0.345305E+01 0.343651E+01 0.345637E+01 0.345151E+01 0.346712E+01 0.346252E+01 0.345707E+01 0.346164E+01 0.346594E+01 0.346343E+01 0.345171E+01 0.346824E+01 0.344911E+01 0.344904E+01 0.346832E+01 0.344788E+01 0.343908E+01 0.346455E+01 0.345753E+01 0.345107E+01 0.346375E+01 0.344738E+01 0.346484E+01 0.346304E+01 0.346994E+01 0.344819E+01 0.345907E+01 0.344774E+01 0.344403E+01 0.345769E+01 0.344735E+01 0.344941E+01 0.348093E+01 0.346150E+01 0.344740E+01 0.343644E+01 0.345022E+01 0.344802E+01 0.346124E+01 0.347746E+01 0.346372E+01 0.345531E+01 0.347341E+01 0.346370E+01 0.346013E+01 0.344946E+01 0.345758E+01 0.344032E+01 0.345174E+01 0.346429E+01 0.345996E+01 0.345546E+01 0.345370E+01 0.345475E+01 0.345967E+01 0.345613E+01 0.344494E+01 0.346877E+01 0.345017E+01
1.267 0.316071E+01 0.48E-01 0.98E-03 0.316248E+01 0.315403E+01 0.315012E+01 0.315735E+01 0.315822E+01 0.316154E+01 0.315365E+01 0.316489E+01 0.315095E+01 0.316759E+01 0.316012E+01 0.316229E+01 0.316619E+01 0.315970E+01 0.316563E+01 0.316503E+01 0.315912E+01 0.315687E+01 0.316605E+01 0.316343E+01 0.315417E+01 0.315700E+01 0.316040E+01 0.317167E+01 0.315337E+01 0.316205E+01 0.316368E+01 0.316248E+01 0.316238E+01 0.315781E+01 0.316117E+01 0.315872E+01 0.316026E+01 0.316334E+01 0.316166E+01 0.316520E+01 0.315567E+01 0.316724E+01 0.315414E+01 0.316061E+01 0.316075E+01 0.315918E+01 0.314969E+01 0.315737E+01 0.315920E+01 0.316555E+01 0.316359E+01 0.316423E+01 0.316048E+01 0.316398E+01 0.316268E+01 0.315730E+01 0.316412E+01 0.315746E+01 0.316108E+01 0.316474E+01 0.315556E+01 0.315492E+01 0.316424E+01 0.316287E+01 0.315830E+01 0.316240E+01 0.315845E+01 0.316536E+01 0.316767E+01 0.316807E+01 0.315867E+01 0.315633E+01 0.315413E+01 0.315662E+01 0.315742E+01 0.315833E+01 0.315438E+01 0.317378E+01 0.316494E+01 0.315276E+01 0.315429E+01 0.315934E+01 0.315843E+01 0.316339E+01 0.316830E+01 0.316420E+01 0.315957E+01 0.317140E+01 0.316339E+01 0.316680E+01 0.316157E+01 0.316260E+01 0.314995E+01 0.315857E+01 0.316663E+01 0.315818E+01 0.315962E+01 0.315580E+01 0.316349E+01 0.316135E+01 0.315958E+01 0.315362E+01 0.316442E+01 0.315627E+01
1.520 0.289517E+01 0.24E-01 0.85E-03 0.289620E+01 0.289185E+01 0.289010E+01 0.289371E+01 0.289359E+01 0.289732E+01 0.289100E+01 0.289658E+01 0.289156E+01 0.289832E+01 0.289544E+01 0.289506E+01 0.289737E+01 0.289536E+01 0.289858E+01 0.289683E+01 0.289347E+01 0.289191E+01 0.289725E+01 0.289721E+01 0.289276E+01 0.289468E+01 0.289510E+01 0.289768E+01 0.289163E+01 0.289396E+01 0.289634E+01 0.289537E+01 0.289507E+01 0.289239E+01 0.289394E+01 0.289504E+01 0.289488E+01 0.289578E+01 0.289510E+01 0.289677E+01 0.289390E+01 0.289825E+01 0.289137E+01 0.289381E+01 0.289600E+01 0.289362E+01 0.289066E+01 0.289297E+01 0.289438E+01 0.289787E+01 0.289733E+01 0.289769E+01 0.289638E+01 0.289468E+01 0.289690E+01 0.289306E+01 0.289732E+01 0.289536E+01 0.289478E+01 0.289733E+01 0.289182E+01 0.289296E+01 0.289848E+01 0.289553E+01 0.289469E+01 0.289410E+01 0.289577E+01 0.289775E+01 0.290077E+01 0.289825E+01 0.289353E+01 0.289095E+01 0.289141E+01 0.289361E+01 0.289468E+01 0.289337E+01 0.289272E+01 0.290007E+01 0.289575E+01 0.289198E+01 0.289165E+01 0.289574E+01 0.289362E+01 0.289655E+01 0.289747E+01 0.289669E+01 0.289584E+01 0.290040E+01 0.289756E+01 0.289936E+01 0.289679E+01 0.289732E+01 0.289066E+01 0.289429E+01 0.289827E+01 0.289427E+01 0.289513E+01 0.289190E+01 0.289600E+01 0.289511E+01 0.289602E+01 0.289230E+01 0.289816E+01 0.289176E+01
1.773 0.264728E+01 0.21E-01 0.54E-03 0.264925E+01 0.264583E+01 0.264354E+01 0.264487E+01 0.264672E+01 0.264842E+01 0.264378E+01 0.264829E+01 0.264406E+01 0.264901E+01 0.264726E+01 0.264659E+01 0.264960E+01 0.264652E+01 0.265124E+01 0.264955E+01 0.264499E+01 0.264532E+01 0.264822E+01 0.265003E+01 0.264547E+01 0.264785E+01 0.264796E+01 0.264958E+01 0.264428E+01 0.264655E+01 0.264924E+01 0.264624E+01 0.264901E+01 0.264521E+01 0.264556E+01 0.264584E+01 0.264721E+01 0.264803E+01 0.264613E+01 0.264832E+01 0.264774E+01 0.264982E+01 0.264504E+01 0.264476E+01 0.264764E+01 0.264552E+01 0.264378E+01 0.264380E+01 0.264742E+01 0.264870E+01 0.265061E+01 0.264853E+01 0.264810E+01 0.264671E+01 0.264871E+01 0.264485E+01 0.264829E+01 0.264790E+01 0.264718E+01 0.264968E+01 0.264384E+01 0.264675E+01 0.265018E+01 0.264693E+01 0.264553E+01 0.264527E+01 0.264893E+01 0.265014E+01 0.265249E+01 0.264999E+01 0.264630E+01 0.264425E+01 0.264396E+01 0.264567E+01 0.264693E+01 0.264645E+01 0.264582E+01 0.265020E+01 0.264886E+01 0.264330E+01 0.264538E+01 0.264725E+01 0.264571E+01 0.264858E+01 0.264846E+01 0.264948E+01 0.264762E+01 0.265181E+01 0.264896E+01 0.265068E+01 0.264848E+01 0.264830E+01 0.264346E+01 0.264576E+01 0.264974E+01 0.264673E+01 0.264681E+01 0.264490E+01 0.264864E+01 0.264769E+01 0.264775E+01 0.264466E+01 0.264921E+01 0.264417E+01
2.027 0.243696E+01 0.17E-01 0.35E-03 0.243850E+01 0.243622E+01 0.243406E+01 0.243480E+01 0.243692E+01 0.243867E+01 0.243472E+01 0.243718E+01 0.243448E+01 0.243706E+01 0.243685E+01 0.243725E+01 0.243799E+01 0.243578E+01 0.244052E+01 0.243732E+01 0.243424E+01 0.243537E+01 0.243799E+01 0.243966E+01 0.243629E+01 0.243725E+01 0.243786E+01 0.243878E+01 0.243468E+01 0.243615E+01 0.243922E+01 0.243577E+01 0.243935E+01 0.243658E+01 0.243476E+01 0.243661E+01 0.243642E+01 0.243746E+01 0.243568E+01 0.243850E+01 0.243790E+01 0.243894E+01 0.243520E+01 0.243484E+01 0.243765E+01 0.243524E+01 0.243475E+01 0.243398E+01 0.243756E+01 0.243820E+01 0.243973E+01 0.243788E+01 0.243780E+01 0.243639E+01 0.243797E+01 0.243561E+01 0.243688E+01 0.243757E+01 0.243715E+01 0.243902E+01 0.243446E+01 0.243739E+01 0.243896E+01 0.243656E+01 0.243496E+01 0.243496E+01 0.243889E+01 0.243920E+01 0.244137E+01 0.243854E+01 0.243659E+01 0.243567E+01 0.243376E+01 0.243659E+01 0.243694E+01 0.243608E+01 0.243604E+01 0.243933E+01 0.243869E+01 0.243355E+01 0.243596E+01 0.243620E+01 0.243590E+01 0.243700E+01 0.243744E+01 0.243892E+01 0.243712E+01 0.244073E+01 0.243789E+01 0.243876E+01 0.243814E+01 0.243746E+01 0.243422E+01 0.243551E+01 0.243872E+01 0.243622E+01 0.243592E+01 0.243483E+01 0.243838E+01 0.243721E+01 0.243660E+01 0.243508E+01 0.243790E+01 0.243417E+01
2.280 0.225472E+01 0.17E-01 0.19E-03 0.225604E+01 0.225409E+01 0.225184E+01 0.225309E+01 0.225574E+01 0.225545E+01 0.225272E+01 0.225515E+01 0.225302E+01 0.225402E+01 0.225483E+01 0.225571E+01 0.225564E+01 0.225295E+01 0.225784E+01 0.225395E+01 0.225126E+01 0.225328E+01 0.225564E+01 0.225765E+01 0.225453E+01 0.225538E+01 0.225563E+01 0.225582E+01 0.225188E+01 0.225461E+01 0.225709E+01 0.225389E+01 0.225796E+01 0.225552E+01 0.225188E+01 0.225481E+01 0.225478E+01 0.225527E+01 0.225345E+01 0.225660E+01 0.225590E+01 0.225667E+01 0.225395E+01 0.225295E+01 0.225562E+01 0.225247E+01 0.225333E+01 0.225122E+01 0.225540E+01 0.225661E+01 0.225661E+01 0.225525E+01 0.225504E+01 0.225477E+01 0.225563E+01 0.225377E+01 0.225522E+01 0.225558E+01 0.225560E+01 0.225726E+01 0.225219E+01 0.225651E+01 0.225544E+01 0.225492E+01 0.225189E+01 0.225226E+01 0.225675E+01 0.225660E+01 0.225878E+01 0.225518E+01 0.225439E+01 0.225424E+01 0.225215E+01 0.225474E+01 0.225473E+01 0.225406E+01 0.225392E+01 0.225651E+01 0.225736E+01 0.225136E+01 0.225348E+01 0.225361E+01 0.225372E+01 0.225441E+01 0.225517E+01 0.225654E+01 0.225389E+01 0.225862E+01 0.225523E+01 0.225518E+01 0.225602E+01 0.225472E+01 0.225192E+01 0.225363E+01 0.225637E+01 0.225379E+01 0.225334E+01 0.225292E+01 0.225540E+01 0.225506E+01 0.225329E+01 0.225207E+01 0.225511E+01 0.225253E+01
2.533 0.210356E+01 0.14E-01 0.28E-03 0.210416E+01 0.210306E+01 0.210102E+01 0.210250E+01 0.210424E+01 0.210386E+01 0.210179E+01 0.210370E+01 0.210286E+01 0.210260E+01 0.210313E+01 0.210432E+01 0.210431E+01 0.210186E+01 0.210553E+01 0.210179E+01 0.210098E+01 0.210207E+01 0.210362E+01 0.210573E+01 0.210398E+01 0.210387E+01 0.210357E+01 0.210386E+01 0.210079E+01 0.210384E+01 0.210540E+01 0.210335E+01 0.210688E+01 0.210480E+01 0.210141E+01 0.210342E+01 0.210387E+01 0.210433E+01 0.210232E+01 0.210513E+01 0.210440E+01 0.210502E+01 0.210302E+01 0.210290E+01 0.210430E+01 0.210126E+01 0.210260E+01 0.210105E+01 0.210402E+01 0.210550E+01 0.210478E+01 0.210385E+01 0.210310E+01 0.210347E+01 0.210402E+01 0.210299E+01 0.210443E+01 0.210469E+01 0.210469E+01 0.210578E+01 0.210194E+01 0.210556E+01 0.210386E+01 0.210388E+01 0.210193E+01 0.210199E+01 0.210476E+01 0.210513E+01 0.210664E+01 0.210329E+01 0.210329E+01 0.210426E+01 0.210172E+01 0.210409E+01 0.210340E+01 0.210311E+01 0.210328E+01 0.210503E+01 0.210660E+01 0.210115E+01 0.210268E+01 0.210246E+01 0.210294E+01 0.210302E+01 0.210333E+01 0.210491E+01 0.210288E+01 0.210681E+01 0.210377E+01 0.210325E+01 0.210442E+01 0.210387E+01 0.210155E+01 0.210280E+01 0.210490E+01 0.210226E+01 0.210278E+01 0.210193E+01 0.210390E+01 0.210411E+01 0.210282E+01 0.210143E+01 0.210388E+01 0.210188E+01
2.787 0.196806E+01 0.12E-01 0.42E-03 0.196895E+01 0.196797E+01 0.196590E+01 0.196746E+01 0.196822E+01 0.196779E+01 0.196669E+01 0.196839E+01 0.196749E+01 0.196706E+01 0.196782E+01 0.196877E+01 0.196835E+01 0.196692E+01 0.196932E+01 0.196552E+01 0.196613E+01 0.196678E+01 0.196769E+01 0.196955E+01 0.196893E+01 0.196794E+01 0.196813E+01 0.196806E+01 0.196535E+01 0.196863E+01 0.196936E+01 0.196853E+01 0.197122E+01 0.196936E+01 0.196655E+01 0.196755E+01 0.196891E+01 0.196923E+01 0.196693E+01 0.196933E+01 0.196897E+01 0.196942E+01 0.196755E+01 0.196811E+01 0.196883E+01 0.196563E+01 0.196724E+01 0.196628E+01 0.196856E+01 0.196993E+01 0.196916E+01 0.196788E+01 0.196706E+01 0.196819E+01 0.196820E+01 0.196746E+01 0.196951E+01 0.196964E+01 0.196902E+01 0.196984E+01 0.196708E+01 0.197040E+01 0.196769E+01 0.196821E+01 0.196657E+01 0.196683E+01 0.196898E+01 0.196951E+01 0.196992E+01 0.196734E+01 0.196757E+01 0.196916E+01 0.196709E+01 0.196881E+01 0.196798E+01 0.196765E+01 0.196822E+01 0.196913E+01 0.197106E+01 0.196591E+01 0.196686E+01 0.196712E+01 0.196761E+01 0.196742E+01 0.196736E+01 0.196933E+01 0.196697E+01 0.197105E+01 0.196832E+01 0.196726E+01 0.196831E+01 0.196825E+01 0.196674E+01 0.196714E+01 0.196919E+01 0.196661E+01 0.196738E+01 0.196675E+01 0.196797E+01 0.196813E+01 0.196772E+01 0.196637E+01 0.196828E+01 0.196705E+01
3.040 0.185185E+01 0.11E-01 0.39E-03 0.185244E+01 0.185217E+01 0.184976E+01 0.185150E+01 0.185162E+01 0.185143E+01 0.185062E+01 0.185181E+01 0.185188E+01 0.185125E+01 0.185166E+01 0.185300E+01 0.185192E+01 0.185106E+01 0.185228E+01 0.184929E+01 0.185108E+01 0.185087E+01 0.185082E+01 0.185235E+01 0.185284E+01 0.185170E+01 0.185180E+01 0.185143E+01 0.184904E+01 0.185224E+01 0.185256E+01 0.185238E+01 0.185440E+01 0.185279E+01 0.185082E+01 0.185110E+01 0.185286E+01 0.185368E+01 0.185059E+01 0.185276E+01 0.185293E+01 0.185325E+01 0.185078E+01 0.185271E+01 0.185263E+01 0.184923E+01 0.185082E+01 0.185092E+01 0.185260E+01 0.185380E+01 0.185286E+01 0.185165E+01 0.185041E+01 0.185176E+01 0.185177E+01 0.185128E+01 0.185362E+01 0.185366E+01 0.185264E+01 0.185324E+01 0.185147E+01 0.185409E+01 0.185096E+01 0.185182E+01 0.185015E+01 0.185168E+01 0.185276E+01 0.185309E+01 0.185283E+01 0.185104E+01 0.185102E+01 0.185315E+01 0.185176E+01 0.185270E+01 0.185199E+01 0.185142E+01 0.185206E+01 0.185323E+01 0.185475E+01 0.184986E+01 0.185077E+01 0.185080E+01 0.185167E+01 0.185147E+01 0.185066E+01 0.185338E+01 0.185057E+01 0.185457E+01 0.185212E+01 0.185117E+01 0.185190E+01 0.185237E+01 0.185076E+01 0.185068E+01 0.185309E+01 0.185014E+01 0.185111E+01 0.185069E+01 0.185186E+01 0.185181E+01 0.185178E+01 0.185072E+01 0.185225E+01 0.185103E+01


==> anc/difference_b7p5_ch0_ev1_GCH0.dat <==
0.955 0.341248E+01 0.27E-01 0.00E+00 0.341190E+01 0.341186E+01 0.341326E+01 0.341336E+01 0.341393E+01 0.341215E+01 0.341463E+01 0.341320E+01 0.340914E+01 0.341506E+01 0.341398E+01 0.341327E+01 0.341256E+01 0.341510E+01 0.341368E+01 0.340856E+01 0.341083E+01 0.341606E+01 0.341218E+01 0.341207E+01 0.341049E+01 0.341386E+01 0.340985E+01 0.340746E+01 0.341214E+01 0.341343E+01 0.341522E+01 0.341315E+01 0.340990E+01 0.341623E+01 0.340651E+01 0.340841E+01 0.340821E+01 0.340923E+01 0.341384E+01 0.341249E+01 0.341011E+01 0.341024E+01 0.341182E+01 0.340699E+01 0.341277E+01 0.341257E+01 0.341854E+01 0.341165E+01 0.341490E+01 0.341198E+01 0.340942E+01 0.341068E+01 0.341311E+01 0.341386E+01 0.341426E+01 0.341080E+01 0.341573E+01 0.340975E+01 0.341605E+01 0.341089E+01 0.341323E+01 0.341778E+01 0.341128E+01 0.340897E+01 0.341520E+01 0.341676E+01 0.341707E+01 0.341065E+01 0.341510E+01 0.341657E+01 0.340740E+01 0.341115E+01 0.341265E+01 0.341159E+01 0.341534E+01 0.341203E+01 0.341305E+01 0.341177E+01 0.340921E+01 0.341828E+01 0.341229E+01 0.341068E+01 0.341001E+01 0.341537E+01 0.341310E+01 0.340909E+01 0.341419E+01 0.341155E+01 0.341201E+01 0.341223E+01 0.340905E+01 0.341463E+01 0.340813E+01 0.341882E+01 0.341131E+01 0.341280E+01 0.341360E+01 0.341478E+01 0.341110E+01 0.341476E+01 0.340774E+01 0.341386E+01 0.340846E+01 0.341632E+01
1.114 0.320510E+01 0.25E-01 0.00E+00 0.320309E+01 0.320689E+01 0.320544E+01 0.320690E+01 0.320798E+01 0.320329E+01 0.320757E+01 0.320518E+01 0.320319E+01 0.320842E+01 0.320603E+01 0.320577E+01 0.320454E+01 0.320381E+01 0.320458E+01 0.320294E+01 0.320595E+01 0.320795E+01 0.320680E+01 0.320318E+01 0.320146E+01 0.320684E+01 0.320385E+01 0.320494E+01 0.320524E+01 0.320338E+01 0.320813E+01 0.320741E+01 0.320401E+01 0.320698E+01 0.320074E+01 0.320145E+01 0.320371E+01 0.320311E+01 0.320823E+01 0.320683E+01 0.320324E+01 0.320158E+01 0.320208E+01 0.319865E+01 0.320336E+01 0.320537E+01 0.320853E+01 0.320299E+01 0.321033E+01 0.320715E+01 0.320441E+01 0.320533E+01 0.320527E+01 0.320664E+01 0.320576E+01 0.320407E+01 0.320648E+01 0.320537E+01 0.320790E+01 0.320610E+01 0.320604E+01 0.320683E+01 0.320140E+01 0.320125E+01 0.320651E+01 0.321094E+01 0.320624E+01 0.320490E+01 0.320395E+01 0.320923E+01 0.319977E+01 0.320274E+01 0.320447E+01 0.320376E+01 0.320827E+01 0.320324E+01 0.320302E+01 0.320313E+01 0.320150E+01 0.320928E+01 0.320451E+01 0.320434E+01 0.320312E+01 0.320549E+01 0.320588E+01 0.320148E+01 0.320664E+01 0.320299E+01 0.320744E+01 0.320713E+01 0.320330E+01 0.320934E+01 0.320123E+01 0.320900E+01 0.320517E+01 0.320482E+01 0.320122E+01 0.320621E+01 0.320381E+01 0.320771E+01 0.320376E+01 0.320901E+01 0.320017E+01 0.320937E+01
1.273 0.301393E+01 0.22E-01 0.00E+00 0.301122E+01 0.301576E+01 0.301403E+01 0.301262E+01 0.301577E+01 0.301312E+01 0.301715E+01 0.301798E+01 0.301385E+01 0.301467E+01 0.301517E+01 0.301135E+01 0.301557E+01 0.301265E+01 0.301246E+01 0.301193E+01 0.301363E+01 0.301295E+01 0.301295E+01 0.301339E+01 0.301243E+01 0.301427E+01 0.301268E+01 0.301347E+01 0.301509E+01 0.301279E+01 0.301509E+01 0.301552E+01 0.301421E+01 0.301358E+01 0.300874E+01 0.301333E+01 0.301390E+01 0.301255E+01 0.301587E+01 0.301444E+01 0.301169E+01 0.301297E+01 0.301392E+01 0.300857E+01 0.301135E+01 0.301709E+01 0.301706E+01 0.301438E+01 0.301408E+01 0.301311E+01 0.301475E+01 0.301474E+01 0.301473E+01 0.301471E+01 0.301788E+01 0.301506E+01 0.301604E+01 0.301274E+01 0.301188E+01 0.301523E+01 0.301608E+01 0.301567E+01 0.301111E+01 0.301039E+01 0.301518E+01 0.301545E+01 0.301399E+01 0.301359E+01 0.301744E+01 0.301779E+01 0.301258E+01 0.301295E+01 0.301131E+01 0.301447E+01 0.301659E+01 0.301580E+01 0.301402E+01 0.301442E+01 0.301328E+01 0.302063E+01 0.301152E+01 0.301454E+01 0.300962E+01 0.301295E+01 0.301328E+01 0.301078E+01 0.301516E+01 0.301032E+01 0.301465E+01 0.301693E+01 0.300954E+01 0.301755E+01 0.301038E+01 0.301488E+01 0.301405E+01 0.301345E+01 0.301281E+01 0.301457E+01 0.301384E+01 0.301641E+01 0.301229E+01 0.301801E+01 0.300770E+01 0.301462E+01
1.432 0.286055E+01 0.21E-01 0.00E+00 0.285954E+01 0.286301E+01 0.286057E+01 0.285897E+01 0.286194E+01 0.285814E+01 0.286264E+01 0.286232E+01 0.286179E+01 0.286196E+01 0.286200E+01 0.285656E+01 0.285868E+01 0.285880E+01 0.286003E+01 0.285875E+01 0.286048E+01 0.286074E+01 0.286092E+01 0.286124E+01 0.286013E+01 0.286017E+01 0.285808E+01 0.285827E+01 0.286175E+01 0.286032E+01 0.286241E+01 0.286347E+01 0.285987E+01 0.286229E+01 0.285787E+01 0.285981E+01 0.286036E+01 0.286036E+01 0.286027E+01 0.285996E+01 0.285584E+01 0.285912E+01 0.286192E+01 0.285560E+01 0.285931E+01 0.286483E+01 0.286268E+01 0.285806E+01 0.286325E+01 0.285874E+01 0.286300E+01 0.286223E+01 0.285973E+01 0.286218E+01 0.286349E+01 0.286104E+01 0.286448E+01 0.285956E+01 0.285815E+01 0.286507E+01 0.286189E+01 0.286313E+01 0.285783E+01 0.285942E+01 0.286143E+01 0.286071E+01 0.285999E+01 0.285946E+01 0.286365E+01 0.286495E+01 0.285945E+01 0.286126E+01 0.285755E+01 0.285993E+01 0.286230E+01 0.286317E+01 0.286062E+01 0.285760E+01 0.285762E+01 0.286486E+01 0.285993E+01 0.285973E+01 0.285765E+01 0.286098E+01 0.286013E+01 0.286115E+01 0.285883E+01 0.285730E+01 0.286027E+01 0.286086E+01 0.285796E+01 0.286279E+01 0.286094E+01 0.286237E+01 0.285933E+01 0.286255E+01 0.286066E+01 0.286266E+01 0.285662E+01 0.286147E+01 0.286020E+01 0.286178E+01 0.285767E+01 0.285992E+01
1.750 0.257103E+01 0.18E-01 0.00E+00 0.256537E+01 0.257362E+01 0.257087E+01 0.257151E+01 0.257222E+01 0.257148E+01 0.257045E+01 0.257166E+01 0.257159E+01 0.256846E+01 0.257398E+01 0.256924E+01 0.257129E+01 0.257171E+01 0.256932E+01 0.257066E+01 0.256930E+01 0.257226E+01 0.257285E+01 0.257197E+01 0.257182E+01 0.257216E+01 0.257284E+01 0.257013E+01 0.257214E+01 0.257034E+01 0.257211E+01 0.257200E+01 0.257036E+01 0.257443E+01 0.257240E+01 0.256972E+01 0.256819E+01 0.256951E+01 0.257157E+01 0.256780E+01 0.256966E+01 0.257181E+01 0.257321E+01 0.256823E+01 0.257307E+01 0.257156E+01 0.257191E+01 0.257191E+01 0.256998E+01 0.256995E+01 0.256960E+01 0.256921E+01 0.256968E+01 0.257017E+01 0.257329E+01 0.257164E+01 0.257063E+01 0.256754E+01 0.257033E+01 0.257388E+01 0.257013E+01 0.257512E+01 0.257005E+01 0.256901E+01 0.257200E+01 0.257223E+01 0.256896E+01 0.257386E+01 0.257216E+01 0.257385E+01 0.257071E+01 0.257155E+01 0.256965E+01 0.256976E+01 0.257436E+01 0.257091E+01 0.257244E+01 0.257045E+01 0.256852E+01 0.257433E+01 0.257121E+01 0.257234E+01 0.256826E+01 0.257007E+01 0.257288E+01 0.257000E+01 0.257297E+01 0.257140E+01 0.257437E+01 0.257148E+01 0.256981E+01 0.257038E+01 0.256895E+01 0.256920E+01 0.256945E+01 0.257217E+01 0.256944E+01 0.257381E+01 0.256810E+01 0.256707E+01 0.257119E+01 0.257253E+01 0.256941E+01 0.257008E+01
1.909 0.243574E+01 0.17E-01 0.00E+00 0.243375E+01 0.243683E+01 0.243780E+01 0.243565E+01 0.243938E+01 0.243713E+01 0.243480E+01 0.243824E+01 0.243533E+01 0.243692E+01 0.243617E+01 0.243417E+01 0.243575E+01 0.243390E+01 0.243323E+01 0.243621E+01 0.243371E+01 0.243211E+01 0.243501E+01 0.243441E+01 0.243620E+01 0.243761E+01 0.243630E+01 0.243528E+01 0.243583E+01 0.243617E+01 0.243812E+01 0.243730E+01 0.243354E+01 0.243684E+01 0.243682E+01 0.243450E+01 0.243415E+01 0.243689E+01 0.243617E+01 0.243772E+01 0.243523E+01 0.243648E+01 0.243634E+01 0.243353E+01 0.243131E+01 0.243740E+01 0.243513E+01 0.243549E+01 0.243390E+01 0.243263E+01 0.243539E+01 0.243682E+01 0.243760E+01 0.243710E+01 0.243967E+01 0.243691E+01 0.243572E+01 0.243582E+01 0.243681E+01 0.243725E+01 0.243600E+01 0.243802E+01 0.243294E+01 0.243501E+01 0.243741E+01 0.243480E+01 0.243426E+01 0.243815E+01 0.243497E+01 0.243439E+01 0.243338E+01 0.243367E+01 0.243491E+01 0.243428E+01 0.243741E+01 0.243490E+01 0.243578E+01 0.243822E+01 0.243466E+01 0.244013E+01 0.243606E+01 0.243853E+01 0.243387E+01 0.243309E+01 0.243529E+01 0.243521E+01 0.243585E+01 0.243691E+01 0.243779E+01 0.243579E+01 0.243128E+01 0.243704E+01 0.243401E+01 0.243501E+01 0.243751E+01 0.243593E+01 0.243662E+01 0.243343E+01 0.243448E+01 0.243465E+01 0.243560E+01 0.243877E+01 0.243498E+01 0.243537E+01
2.068 0.234071E+01 0.26E-01 0.00E+00 0.233845E+01 0.234134E+01 0.234421E+01 0.233691E+01 0.234266E+01 0.233749E+01 0.234031E+01 0.233988E+01 0.234243E+01 0.233924E+01 0.234028E+01 0.233667E+01 0.234210E+01 0.233699E+01 0.234056E+01 0.233929E+01 0.234241E+01 0.233689E+01 0.234410E+01 0.234191E+01 0.233917E+01 0.234549E+01 0.234489E+01 0.234405E+01 0.234127E+01 0.233980E+01 0.234357E+01 0.234228E+01 0.234060E+01 0.234268E+01 0.233944E+01 0.233854E+01 0.233832E+01 0.234215E+01 0.234437E+01 0.234308E+01 0.234104E+01 0.233904E+01 0.234205E+01 0.233851E+01 0.233733E+01 0.234165E+01 0.234297E+01 0.233907E+01 0.233917E+01 0.233724E+01 0.234201E+01 0.234072E+01 0.234394E+01 0.234170E+01 0.234715E+01 0.234193E+01 0.233841E+01 0.234060E+01 0.234287E+01 0.234374E+01 0.233883E+01 0.234259E+01 0.234203E+01 0.234138E+01 0.234110E+01 0.234118E+01 0.234338E+01 0.234238E+01 0.234198E+01 0.233949E+01 0.233188E+01 0.233972E+01 0.234031E+01 0.233781E+01 0.234384E+01 0.233918E+01 0.233975E+01 0.234378E+01 0.233436E+01 0.234354E+01 0.233752E+01 0.233974E+01 0.233758E+01 0.233580E+01 0.233817E+01 0.233906E+01 0.234152E+01 0.234180E+01 0.234294E+01 0.234285E+01 0.233549E+01 0.234083E+01 0.233936E+01 0.234043E+01 0.234146E+01 0.234231E+01 0.233962E+01 0.234174E+01 0.233844E+01 0.233666E+01 0.234441E+01 0.234222E+01 0.234603E+01 0.233924E+01
2.227 0.221757E+01 0.31E-01 0.00E+00 0.221675E+01 0.222109E+01 0.221538E+01 0.221762E+01 0.222045E+01 0.221655E+01 0.221514E+01 0.221687E+01 0.221815E+01 0.222319E+01 0.221282E+01 0.221807E+01 0.221551E+01 0.221489E+01 0.221892E+01 0.221712E+01 0.221802E+01 0.221581E+01 0.221857E+01 0.221497E+01 0.221509E+01 0.222100E+01 0.222094E+01 0.222522E+01 0.222082E+01 0.222056E+01 0.221980E+01 0.222064E+01 0.221609E+01 0.221770E+01 0.221391E+01 0.221474E+01 0.221549E+01 0.222408E+01 0.222046E+01 0.222209E+01 0.221527E+01 0.221809E+01 0.221769E+01 0.221127E+01 0.221353E+01 0.221965E+01 0.221751E+01 0.221610E+01 0.222627E+01 0.221380E+01 0.221554E+01 0.221838E+01 0.221864E+01 0.221999E+01 0.222215E+01 0.221616E+01 0.221780E+01 0.221325E+01 0.221618E+01 0.222351E+01 0.221794E+01 0.221757E+01 0.221962E+01 0.221815E+01 0.221602E+01 0.221388E+01 0.221877E+01 0.221195E+01 0.221392E+01 0.221719E+01 0.221534E+01 0.221853E+01 0.221652E+01 0.221302E+01 0.222089E+01 0.221824E+01 0.221484E+01 0.221740E+01 0.221456E+01 0.221526E+01 0.221613E+01 0.221745E+01 0.221428E+01 0.221386E+01 0.222256E+01 0.221662E+01 0.221858E+01 0.222102E+01 0.221383E+01 0.222298E+01 0.221397E+01 0.221826E+01 0.221854E+01 0.221913E+01 0.221869E+01 0.221400E+01 0.221544E+01 0.222349E+01 0.221764E+01 0.221480E+01 0.221951E+01 0.222000E+01 0.221654E+01 0.221132E+01
2.386 0.209886E+01 0.48E-01 0.00E+00 0.208873E+01 0.210483E+01 0.209559E+01 0.208571E+01 0.209906E+01 0.209647E+01 0.209197E+01 0.210294E+01 0.209349E+01 0.210466E+01 0.209232E+01 0.208958E+01 0.209747E+01 0.209597E+01 0.209229E+01 0.209826E+01 0.209468E+01 0.209403E+01 0.209662E+01 0.209843E+01 0.210139E+01 0.210518E+01 0.210840E+01 0.209980E+01 0.210824E+01 0.210237E+01 0.210652E+01 0.209901E+01 0.210141E+01 0.209541E+01 0.210300E+01 0.209222E+01 0.209455E+01 0.210477E+01 0.210327E+01 0.210183E+01 0.210753E+01 0.209687E+01 0.209864E+01 0.208901E+01 0.209254E+01 0.210518E+01 0.209771E+01 0.210082E+01 0.210831E+01 0.209166E+01 0.208894E+01 0.209639E+01 0.209798E+01 0.209775E+01 0.210332E+01 0.209051E+01 0.209798E+01 0.209834E+01 0.209552E+01 0.210223E+01 0.210127E+01 0.210287E+01 0.209925E+01 0.209743E+01 0.210266E+01 0.209680E+01 0.210285E+01 0.209926E+01 0.210200E+01 0.209690E+01 0.210297E+01 0.210130E+01 0.210268E+01 0.209728E+01 0.209818E+01 0.209892E+01 0.209846E+01 0.209905E+01 0.209494E+01 0.210143E+01 0.210328E+01 0.209758E+01 0.209582E+01 0.209481E+01 0.210466E+01 0.209789E+01 0.209684E+01 0.210528E+01 0.209722E+01 0.210363E+01 0.209899E+01 0.209973E+01 0.210082E+01 0.210084E+01 0.209831E+01 0.208848E+01 0.210106E+01 0.210696E+01 0.209626E+01 0.209558E+01 0.210558E+01 0.210088E+01 0.209936E+01 0.209407E+01
2.545 0.192971E+01 0.56E-01 0.00E+00 0.193525E+01 0.193885E+01 0.193267E+01 0.193112E+01 0.192760E+01 0.192991E+01 0.193240E+01 0.192954E+01 0.192733E+01 0.193532E+01 0.192926E+01 0.192547E+01 0.193666E+01 0.193743E+01 0.193091E+01 0.192943E+01 0.191985E+01 0.193379E+01 0.193108E+01 0.193206E+01 0.192911E+01 0.193077E+01 0.193661E+01 0.192913E+01 0.193312E+01 0.193349E+01 0.192375E+01 0.193398E+01 0.191882E+01 0.193317E+01 0.193151E+01 0.193071E+01 0.192000E+01 0.193332E+01 0.192492E+01 0.193092E+01 0.192941E+01 0.193178E+01 0.193351E+01 0.193634E+01 0.192442E+01 0.194049E+01 0.192181E+01 0.193424E+01 0.194332E+01 0.192448E+01 0.192140E+01 0.193336E+01 0.193252E+01 0.194190E+01 0.194136E+01 0.192768E+01 0.193349E+01 0.192142E+01 0.192692E+01 0.192843E+01 0.193718E+01 0.193662E+01 0.192855E+01 0.192200E+01 0.191938E+01 0.192279E+01 0.193939E+01 0.193440E+01 0.192117E+01 0.193391E+01 0.192378E+01 0.192836E+01 0.193522E+01 0.192750E+01 0.193266E+01 0.192608E+01 0.192042E+01 0.193481E+01 0.193268E+01 0.192258E+01 0.192321E+01 0.192597E+01 0.192261E+01 0.192183E+01 0.193615E+01 0.192964E+01 0.192444E+01 0.193463E+01 0.192726E+01 0.193186E+01 0.192331E+01 0.193421E+01 0.192355E+01 0.192727E+01 0.192817E+01 0.193407E+01 0.192217E+01 0.192674E+01 0.193156E+01 0.192315E+01 0.192497E+01 0.192851E+01 0.191961E+01 0.192811E+01
2.864 0.189837E+01 0.11E+00 0.00E+00 0.190235E+01 0.189592E+01 0.189414E+01 0.190156E+01 0.188814E+01 0.189653E+01 0.188382E+01 0.192492E+01 0.186953E+01 0.191208E+01 0.190450E+01 0.188589E+01 0.190089E+01 0.191233E+01 0.189578E+01 0.190355E+01 0.190566E+01 0.188760E+01 0.191447E+01 0.189582E+01 0.190305E+01 0.190680E+01 0.189888E+01 0.188391E+01 0.188734E+01 0.188786E+01 0.189164E+01 0.188998E+01 0.190280E+01 0.190565E+01 0.188257E+01 0.188114E+01 0.188233E+01 0.189551E+01 0.187969E+01 0.189995E+01 0.189000E+01 0.190999E+01 0.191167E+01 0.189179E+01 0.188538E+01 0.189864E+01 0.188386E+01 0.190285E+01 0.191326E+01 0.188774E+01 0.189475E+01 0.189917E+01 0.190458E+01 0.189743E+01 0.189242E+01 0.190499E+01 0.190810E+01 0.187749E+01 0.188748E+01 0.189554E+01 0.191296E+01 0.189894E+01 0.189399E+01 0.189474E+01 0.189292E+01 0.190328E+01 0.191371E+01 0.190851E+01 0.188507E+01 0.189959E+01 0.189380E+01 0.190069E+01 0.189518E+01 0.188535E+01 0.189977E+01 0.189611E+01 0.189614E+01 0.190203E+01 0.189425E+01 0.189701E+01 0.190732E+01 0.190994E+01 0.189665E+01 0.191504E+01 0.191939E+01 0.188721E+01 0.190965E+01 0.188720E+01 0.190732E+01 0.189212E+01 0.186689E+01 0.187804E+01 0.190515E+01 0.189993E+01 0.190577E+01 0.188331E+01 0.191136E+01 0.191469E+01 0.189315E+01 0.190268E+01 0.188509E+01 0.191389E+01 0.192192E+01 0.189865E+01


==> anc/difference_b7p5_ch1_ev0_GCH0.dat <==
0.636 0.274825E+01 0.41E-02 0.61E-02 0.274798E+01 0.274840E+01 0.274893E+01 0.274768E+01 0.274825E+01 0.274815E+01 0.274765E+01 0.274868E+01 0.274836E+01 0.274848E+01 0.274813E+01 0.274820E+01 0.274898E+01 0.274846E+01 0.274770E+01 0.274738E+01 0.274834E+01 0.274866E+01 0.274797E+01 0.274832E+01 0.274834E+01 0.274850E+01 0.274868E+01 0.274805E+01 0.274798E+01 0.274790E+01 0.274784E+01 0.274810E+01 0.274778E+01 0.274818E+01 0.274825E+01 0.274832E+01 0.274860E+01 0.274747E+01 0.274842E+01 0.274803E+01 0.274779E+01 0.274785E+01 0.274821E+01 0.274758E+01 0.274801E+01 0.274828E+01 0.274789E+01 0.274809E+01 0.274826E+01 0.274872E+01 0.274862E+01 0.274926E+01 0.274820E+01 0.274828E+01 0.274790E+01 0.274840E+01 0.274817E+01 0.274900E+01 0.274796E+01 0.274817E+01 0.274849E+01 0.274858E+01 0.274828E+01 0.274735E+01 0.274856E+01 0.274877E+01 0.274815E+01 0.274890E+01 0.274855E+01 0.274829E+01 0.274787E+01 0.274867E+01 0.274904E+01 0.274818E+01 0.274858E+01 0.274844E+01 0.274799E+01 0.274790E+01 0.274758E+01 0.274799E+01 0.274827E+01 0.274851E+01 0.274822E+01 0.274838E+01 0.274811E+01 0.274806E+01 0.274822E+01 0.274807E+01 0.274868E+01 0.274879E+01 0.274818E+01 0.274987E+01 0.274831E+01 0.274788E+01 0.274803E+01 0.274847E+01 0.274793E+01 0.274772E+01 0.274818E+01 0.274800E+01 0.274870E+01 0.274834E+01 0.274755E+01 0.274818E+01
0.795 0.247678E+01 0.39E-02 0.40E-02 0.247693E+01 0.247692E+01 0.247738E+01 0.247621E+01 0.247673E+01 0.247650E+01 0.247611E+01 0.247734E+01 0.247657E+01 0.247699E+01 0.247658E+01 0.247671E+01 0.247744E+01 0.247712E+01 0.247652E+01 0.247609E+01 0.247687E+01 0.247688E+01 0.247633E+01 0.247673E+01 0.247694E+01 0.247697E+01 0.247709E+01 0.247677E+01 0.247672E+01 0.247644E+01 0.247637E+01 0.247659E+01 0.247621E+01 0.247684E+01 0.247663E+01 0.247685E+01 0.247701E+01 0.247614E+01 0.247712E+01 0.247650E+01 0.247647E+01 0.247610E+01 0.247693E+01 0.247601E+01 0.247663E+01 0.247702E+01 0.247628E+01 0.247675E+01 0.247684E+01 0.247694E+01 0.247722E+01 0.247786E+01 0.247677E+01 0.247691E+01 0.247649E+01 0.247677E+01 0.247661E+01 0.247732E+01 0.247632E+01 0.247680E+01 0.247693E+01 0.247716E+01 0.247688E+01 0.247606E+01 0.247718E+01 0.247727E+01 0.247659E+01 0.247744E+01 0.247719E+01 0.247690E+01 0.247672E+01 0.247692E+01 0.247750E+01 0.247676E+01 0.247702E+01 0.247705E+01 0.247662E+01 0.247650E+01 0.247651E+01 0.247659E+01 0.247676E+01 0.247682E+01 0.247684E+01 0.247696E+01 0.247646E+01 0.247652E+01 0.247657E+01 0.247680E+01 0.247692E+01 0.247751E+01 0.247672E+01 0.247811E+01 0.247702E+01 0.247611E+01 0.247638E+01 0.247715E+01 0.247643E+01 0.247634E+01 0.247677E+01 0.247638E+01 0.247731E+01 0.247656E+01 0.247616E+01 0.247669E+01
0.955 0.224829E+01 0.37E-02 0.39E-02 0.224836E+01 0.224851E+01 0.224867E+01 0.224793E+01 0.224823E+01 0.224823E+01 0.224771E+01 0.224879E+01 0.224800E+01 0.224848E+01 0.224822E+01 0.224814E+01 0.224879E+01 0.224854E+01 0.224784E+01 0.224764E+01 0.224864E+01 0.224845E+01 0.224802E+01 0.224826E+01 0.224851E+01 0.224842E+01 0.224893E+01 0.224823E+01 0.224832E+01 0.224782E+01 0.224795E+01 0.224777E+01 0.224801E+01 0.224834E+01 0.224849E+01 0.224849E+01 0.224866E+01 0.224763E+01 0.224854E+01 0.224790E+01 0.224803E+01 0.224763E+01 0.224861E+01 0.224787E+01 0.224811E+01 0.224832E+01 0.224784E+01 0.224827E+01 0.224822E+01 0.224845E+01 0.224883E+01 0.224929E+01 0.224805E+01 0.224825E+01 0.224823E+01 0.224827E+01 0.224827E+01 0.224890E+01 0.224815E+01 0.224834E+01 0.224864E+01 0.224862E+01 0.224845E+01 0.224739E+01 0.224864E+01 0.224881E+01 0.224799E+01 0.224892E+01 0.224836E+01 0.224833E+01 0.224811E+01 0.224847E+01 0.224893E+01 0.224824E+01 0.224857E+01 0.224873E+01 0.224829E+01 0.224782E+01 0.224798E+01 0.224823E+01 0.224797E+01 0.224813E+01 0.224803E+01 0.224839E+01 0.224805E+01 0.224822E+01 0.224800E+01 0.224828E+01 0.224844E+01 0.224869E+01 0.224824E+01 0.224961E+01 0.224869E+01 0.224782E+01 0.224783E+01 0.224846E+01 0.224794E+01 0.224810E+01 0.224810E+01 0.224783E+01 0.224881E+01 0.224800E+01 0.224808E+01 0.224800E+01
1.114 0.205498E+01 0.37E-02 0.00E+00 0.205491E+01 0.205500E+01 0.205540E+01 0.205466E+01 0.205509E+01 0.205491E+01 0.205448E+01 0.205523E+01 0.205498E+01 0.205517E+01 0.205500E+01 0.205468E+01 0.205539E+01 0.205533E+01 0.205440E+01 0.205412E+01 0.205532E+01 0.205508E+01 0.205471E+01 0.205503E+01 0.205510E+01 0.205520E+01 0.205568E+01 0.205503E+01 0.205508E+01 0.205447E+01 0.205450E+01 0.205451E+01 0.205480E+01 0.205495E+01 0.205533E+01 0.205511E+01 0.205511E+01 0.205418E+01 0.205514E+01 0.205441E+01 0.205466E+01 0.205445E+01 0.205539E+01 0.205464E+01 0.205488E+01 0.205497E+01 0.205460E+01 0.205499E+01 0.205512E+01 0.205519E+01 0.205556E+01 0.205591E+01 0.205455E+01 0.205469E+01 0.205498E+01 0.205506E+01 0.205500E+01 0.205564E+01 0.205505E+01 0.205496E+01 0.205533E+01 0.205527E+01 0.205512E+01 0.205416E+01 0.205520E+01 0.205541E+01 0.205468E+01 0.205538E+01 0.205523E+01 0.205501E+01 0.205485E+01 0.205516E+01 0.205570E+01 0.205493E+01 0.205539E+01 0.205541E+01 0.205491E+01 0.205486E+01 0.205478E+01 0.205496E+01 0.205472E+01 0.205476E+01 0.205450E+01 0.205540E+01 0.205486E+01 0.205487E+01 0.205462E+01 0.205481E+01 0.205516E+01 0.205492E+01 0.205487E+01 0.205616E+01 0.205553E+01 0.205450E+01 0.205463E+01 0.205528E+01 0.205478E+01 0.205480E+01 0.205470E+01 0.205475E+01 0.205547E+01 0.205469E+01 0.205501E+01 0.205472E+01
1.273 0.189008E+01 0.35E-02 0.21E-02 0.188976E+01 0.189020E+01 0.189036E+01 0.188983E+01 0.189008E+01 0.188995E+01 0.188964E+01 0.189031E+01 0.189005E+01 0.189035E+01 0.189000E+01 0.188970E+01 0.189036E+01 0.189033E+01 0.188957E+01 0.188930E+01 0.189019E+01 0.189025E+01 0.188963E+01 0.189019E+01 0.189015E+01 0.189030E+01 0.189049E+01 0.189000E+01 0.188992E+01 0.188960E+01 0.188954E+01 0.188968E+01 0.189002E+01 0.189006E+01 0.189030E+01 0.189011E+01 0.189033E+01 0.188939E+01 0.189027E+01 0.188972E+01 0.188984E+01 0.188936E+01 0.189057E+01 0.188978E+01 0.189006E+01 0.189021E+01 0.188982E+01 0.189008E+01 0.189051E+01 0.189032E+01 0.189070E+01 0.189116E+01 0.189009E+01 0.188980E+01 0.189013E+01 0.189035E+01 0.189003E+01 0.189054E+01 0.189006E+01 0.188982E+01 0.189054E+01 0.189039E+01 0.189016E+01 0.188939E+01 0.189050E+01 0.189051E+01 0.188987E+01 0.189047E+01 0.189029E+01 0.189012E+01 0.188993E+01 0.189029E+01 0.189065E+01 0.188990E+01 0.189042E+01 0.189066E+01 0.188985E+01 0.188962E+01 0.188979E+01 0.188994E+01 0.189007E+01 0.188982E+01 0.188973E+01 0.189051E+01 0.188983E+01 0.188986E+01 0.188956E+01 0.188991E+01 0.189040E+01 0.189019E+01 0.188998E+01 0.189114E+01 0.189077E+01 0.188988E+01 0.188980E+01 0.189033E+01 0.188988E+01 0.188965E+01 0.188989E+01 0.188999E+01 0.189042E+01 0.188988E+01 0.188989E+01 0.188989E+01
1.432 0.174512E+01 0.38E-02 0.71E-02 0.174481E+01 0.174507E+01 0.174524E+01 0.174471E+01 0.174512E+01 0.174514E+01 0.174445E+01 0.174538E+01 0.174494E+01 0.174549E+01 0.174525E+01 0.174462E+01 0.174545E+01 0.174531E+01 0.174473E+01 0.174429E+01 0.174528E+01 0.174509E+01 0.174452E+01 0.174532E+01 0.174515E+01 0.174530E+01 0.174560E+01 0.174524E+01 0.174502E+01 0.174477E+01 0.174456E+01 0.174465E+01 0.174521E+01 0.174515E+01 0.174524E+01 0.174518E+01 0.174536E+01 0.174453E+01 0.174516E+01 0.174471E+01 0.174478E+01 0.174451E+01 0.174555E+01 0.174488E+01 0.174494E+01 0.174525E+01 0.174483E+01 0.174517E+01 0.174574E+01 0.174549E+01 0.174574E+01 0.174631E+01 0.174502E+01 0.174497E+01 0.174525E+01 0.174545E+01 0.174497E+01 0.174550E+01 0.174489E+01 0.174507E+01 0.174551E+01 0.174545E+01 0.174522E+01 0.174437E+01 0.174556E+01 0.174557E+01 0.174482E+01 0.174569E+01 0.174527E+01 0.174504E+01 0.174502E+01 0.174531E+01 0.174572E+01 0.174503E+01 0.174554E+01 0.174573E+01 0.174501E+01 0.174465E+01 0.174483E+01 0.174511E+01 0.174523E+01 0.174496E+01 0.174474E+01 0.174544E+01 0.174503E+01 0.174494E+01 0.174451E+01 0.174480E+01 0.174558E+01 0.174552E+01 0.174493E+01 0.174639E+01 0.174584E+01 0.174476E+01 0.174470E+01 0.174533E+01 0.174486E+01 0.174475E+01 0.174499E+01 0.174517E+01 0.174538E+01 0.174490E+01 0.174497E+01 0.174477E+01
1.591 0.162139E+01 0.39E-02 0.73E-02 0.162130E+01 0.162145E+01 0.162133E+01 0.162071E+01 0.162124E+01 0.162145E+01 0.162083E+01 0.162151E+01 0.162120E+01 0.162175E+01 0.162157E+01 0.162086E+01 0.162176E+01 0.162173E+01 0.162091E+01 0.162074E+01 0.162155E+01 0.162157E+01 0.162071E+01 0.162161E+01 0.162150E+01 0.162161E+01 0.162179E+01 0.162162E+01 0.162140E+01 0.162097E+01 0.162094E+01 0.162095E+01 0.162154E+01 0.162154E+01 0.162155E+01 0.162141E+01 0.162136E+01 0.162072E+01 0.162155E+01 0.162114E+01 0.162112E+01 0.162072E+01 0.162190E+01 0.162111E+01 0.162121E+01 0.162154E+01 0.162100E+01 0.162145E+01 0.162184E+01 0.162169E+01 0.162197E+01 0.162241E+01 0.162139E+01 0.162135E+01 0.162152E+01 0.162179E+01 0.162132E+01 0.162175E+01 0.162113E+01 0.162131E+01 0.162191E+01 0.162143E+01 0.162149E+01 0.162045E+01 0.162185E+01 0.162206E+01 0.162109E+01 0.162213E+01 0.162141E+01 0.162127E+01 0.162131E+01 0.162140E+01 0.162189E+01 0.162119E+01 0.162186E+01 0.162214E+01 0.162155E+01 0.162100E+01 0.162118E+01 0.162141E+01 0.162127E+01 0.162127E+01 0.162095E+01 0.162173E+01 0.162124E+01 0.162125E+01 0.162073E+01 0.162107E+01 0.162179E+01 0.162165E+01 0.162118E+01 0.162262E+01 0.162199E+01 0.162107E+01 0.162095E+01 0.162151E+01 0.162108E+01 0.162122E+01 0.162130E+01 0.162134E+01 0.162177E+01 0.162105E+01 0.162130E+01 0.162095E+01
1.750 0.151458E+01 0.38E-02 0.57E-02 0.151459E+01 0.151487E+01 0.151467E+01 0.151390E+01 0.151449E+01 0.151452E+01 0.151402E+01 0.151437E+01 0.151453E+01 0.151489E+01 0.151467E+01 0.151391E+01 0.151480E+01 0.151504E+01 0.151421E+01 0.151389E+01 0.151490E+01 0.151481E+01 0.151415E+01 0.151500E+01 0.151484E+01 0.151466E+01 0.151503E+01 0.151484E+01 0.151433E+01 0.151414E+01 0.151431E+01 0.151415E+01 0.151454E+01 0.151489E+01 0.151469E+01 0.151458E+01 0.151433E+01 0.151391E+01 0.151468E+01 0.151430E+01 0.151441E+01 0.151409E+01 0.151498E+01 0.151420E+01 0.151450E+01 0.151468E+01 0.151430E+01 0.151445E+01 0.151507E+01 0.151492E+01 0.151532E+01 0.151556E+01 0.151468E+01 0.151457E+01 0.151459E+01 0.151493E+01 0.151445E+01 0.151502E+01 0.151449E+01 0.151457E+01 0.151521E+01 0.151467E+01 0.151454E+01 0.151352E+01 0.151505E+01 0.151527E+01 0.151442E+01 0.151504E+01 0.151455E+01 0.151456E+01 0.151454E+01 0.151452E+01 0.151502E+01 0.151443E+01 0.151528E+01 0.151526E+01 0.151477E+01 0.151420E+01 0.151435E+01 0.151453E+01 0.151427E+01 0.151449E+01 0.151411E+01 0.151481E+01 0.151432E+01 0.151446E+01 0.151383E+01 0.151424E+01 0.151512E+01 0.151460E+01 0.151426E+01 0.151544E+01 0.151515E+01 0.151458E+01 0.151425E+01 0.151451E+01 0.151422E+01 0.151461E+01 0.151456E+01 0.151450E+01 0.151490E+01 0.151429E+01 0.151451E+01 0.151419E+01
1.909 0.141741E+01 0.42E-02 0.78E-02 0.141734E+01 0.141781E+01 0.141738E+01 0.141687E+01 0.141720E+01 0.141745E+01 0.141678E+01 0.141736E+01 0.141731E+01 0.141772E+01 0.141747E+01 0.141672E+01 0.141781E+01 0.141769E+01 0.141706E+01 0.141659E+01 0.141752E+01 0.141756E+01 0.141698E+01 0.141786E+01 0.141739E+01 0.141745E+01 0.141774E+01 0.141763E+01 0.141714E+01 0.141688E+01 0.141692E+01 0.141680E+01 0.141724E+01 0.141760E+01 0.141746E+01 0.141757E+01 0.141691E+01 0.141673E+01 0.141766E+01 0.141721E+01 0.141718E+01 0.141692E+01 0.141782E+01 0.141708E+01 0.141737E+01 0.141761E+01 0.141717E+01 0.141736E+01 0.141818E+01 0.141768E+01 0.141831E+01 0.141842E+01 0.141759E+01 0.141724E+01 0.141742E+01 0.141795E+01 0.141742E+01 0.141786E+01 0.141715E+01 0.141757E+01 0.141812E+01 0.141762E+01 0.141728E+01 0.141639E+01 0.141809E+01 0.141817E+01 0.141711E+01 0.141804E+01 0.141749E+01 0.141751E+01 0.141731E+01 0.141758E+01 0.141796E+01 0.141702E+01 0.141793E+01 0.141817E+01 0.141763E+01 0.141709E+01 0.141701E+01 0.141748E+01 0.141717E+01 0.141710E+01 0.141700E+01 0.141756E+01 0.141738E+01 0.141730E+01 0.141650E+01 0.141689E+01 0.141805E+01 0.141730E+01 0.141689E+01 0.141836E+01 0.141802E+01 0.141745E+01 0.141708E+01 0.141727E+01 0.141720E+01 0.141740E+01 0.141738E+01 0.141740E+01 0.141767E+01 0.141710E+01 0.141722E+01 0.141693E+01
2.068 0.133198E+01 0.45E-02 0.91E-02 0.133213E+01 0.133266E+01 0.133193E+01 0.133120E+01 0.133185E+01 0.133196E+01 0.133141E+01 0.133197E+01 0.133171E+01 0.133233E+01 0.133212E+01 0.133117E+01 0.133261E+01 0.133225E+01 0.133186E+01 0.133086E+01 0.133201E+01 0.133194E+01 0.133156E+01 0.133230E+01 0.133197E+01 0.133182E+01 0.133209E+01 0.133239E+01 0.133218E+01 0.133137E+01 0.133149E+01 0.133135E+01 0.133170E+01 0.133214E+01 0.133197E+01 0.133221E+01 0.133146E+01 0.133130E+01 0.133226E+01 0.133189E+01 0.133179E+01 0.133168E+01 0.133232E+01 0.133163E+01 0.133163E+01 0.133239E+01 0.133157E+01 0.133198E+01 0.133299E+01 0.133229E+01 0.133280E+01 0.133299E+01 0.133221E+01 0.133174E+01 0.133193E+01 0.133267E+01 0.133192E+01 0.133247E+01 0.133165E+01 0.133233E+01 0.133269E+01 0.133200E+01 0.133195E+01 0.133093E+01 0.133268E+01 0.133272E+01 0.133159E+01 0.133248E+01 0.133186E+01 0.133212E+01 0.133184E+01 0.133220E+01 0.133254E+01 0.133156E+01 0.133256E+01 0.133269E+01 0.133223E+01 0.133177E+01 0.133141E+01 0.133219E+01 0.133182E+01 0.133181E+01 0.133170E+01 0.133203E+01 0.133197E+01 0.133185E+01 0.133100E+01 0.133153E+01 0.133246E+01 0.133187E+01 0.133145E+01 0.133280E+01 0.133268E+01 0.133201E+01 0.133167E+01 0.133205E+01 0.133181E+01 0.133184E+01 0.133220E+01 0.133213E+01 0.133216E+01 0.133164E+01 0.133206E+01 0.133123E+01
2.227 0.125544E+01 0.49E-02 0.14E-01 0.125548E+01 0.125615E+01 0.125536E+01 0.125458E+01 0.125510E+01 0.125557E+01 0.125471E+01 0.125520E+01 0.125520E+01 0.125581E+01 0.125556E+01 0.125470E+01 0.125626E+01 0.125572E+01 0.125521E+01 0.125432E+01 0.125553E+01 0.125543E+01 0.125491E+01 0.125577E+01 0.125534E+01 0.125552E+01 0.125547E+01 0.125601E+01 0.125551E+01 0.125483E+01 0.125505E+01 0.125480E+01 0.125531E+01 0.125576E+01 0.125530E+01 0.125566E+01 0.125502E+01 0.125464E+01 0.125567E+01 0.125509E+01 0.125505E+01 0.125497E+01 0.125594E+01 0.125499E+01 0.125502E+01 0.125578E+01 0.125497E+01 0.125535E+01 0.125634E+01 0.125575E+01 0.125609E+01 0.125636E+01 0.125583E+01 0.125521E+01 0.125528E+01 0.125640E+01 0.125558E+01 0.125599E+01 0.125485E+01 0.125557E+01 0.125607E+01 0.125544E+01 0.125539E+01 0.125425E+01 0.125645E+01 0.125619E+01 0.125500E+01 0.125605E+01 0.125510E+01 0.125558E+01 0.125506E+01 0.125562E+01 0.125612E+01 0.125507E+01 0.125620E+01 0.125635E+01 0.125567E+01 0.125503E+01 0.125480E+01 0.125583E+01 0.125512E+01 0.125516E+01 0.125517E+01 0.125559E+01 0.125559E+01 0.125544E+01 0.125462E+01 0.125483E+01 0.125590E+01 0.125537E+01 0.125510E+01 0.125657E+01 0.125611E+01 0.125538E+01 0.125519E+01 0.125555E+01 0.125531E+01 0.125529E+01 0.125584E+01 0.125547E+01 0.125580E+01 0.125489E+01 0.125574E+01 0.125490E+01
2.386 0.118829E+01 0.55E-02 0.17E-01 0.118830E+01 0.118915E+01 0.118827E+01 0.118734E+01 0.118764E+01 0.118842E+01 0.118754E+01 0.118805E+01 0.118803E+01 0.118881E+01 0.118823E+01 0.118748E+01 0.118893E+01 0.118873E+01 0.118814E+01 0.118713E+01 0.118845E+01 0.118823E+01 0.118790E+01 0.118879E+01 0.118831E+01 0.118821E+01 0.118831E+01 0.118877E+01 0.118848E+01 0.118738E+01 0.118824E+01 0.118742E+01 0.118788E+01 0.118865E+01 0.118829E+01 0.118825E+01 0.118769E+01 0.118757E+01 0.118853E+01 0.118785E+01 0.118769E+01 0.118809E+01 0.118876E+01 0.118771E+01 0.118800E+01 0.118869E+01 0.118790E+01 0.118816E+01 0.118911E+01 0.118849E+01 0.118887E+01 0.118932E+01 0.118887E+01 0.118812E+01 0.118804E+01 0.118942E+01 0.118843E+01 0.118884E+01 0.118775E+01 0.118863E+01 0.118882E+01 0.118826E+01 0.118829E+01 0.118683E+01 0.118957E+01 0.118908E+01 0.118795E+01 0.118901E+01 0.118811E+01 0.118841E+01 0.118760E+01 0.118859E+01 0.118896E+01 0.118789E+01 0.118911E+01 0.118917E+01 0.118853E+01 0.118791E+01 0.118745E+01 0.118874E+01 0.118773E+01 0.118816E+01 0.118818E+01 0.118858E+01 0.118854E+01 0.118799E+01 0.118715E+01 0.118797E+01 0.118867E+01 0.118823E+01 0.118808E+01 0.118953E+01 0.118879E+01 0.118815E+01 0.118821E+01 0.118840E+01 0.118800E+01 0.118818E+01 0.118874E+01 0.118812E+01 0.118892E+01 0.118757E+01 0.118891E+01 0.118748E+01
2.545 0.112617E+01 0.58E-02 0.13E-01 0.112625E+01 0.112690E+01 0.112635E+01 0.112537E+01 0.112557E+01 0.112640E+01 0.112527E+01 0.112590E+01 0.112566E+01 0.112653E+01 0.112590E+01 0.112524E+01 0.112687E+01 0.112645E+01 0.112598E+01 0.112518E+01 0.112599E+01 0.112624E+01 0.112586E+01 0.112662E+01 0.112618E+01 0.112633E+01 0.112602E+01 0.112688E+01 0.112611E+01 0.112535E+01 0.112601E+01 0.112534E+01 0.112547E+01 0.112645E+01 0.112608E+01 0.112631E+01 0.112546E+01 0.112541E+01 0.112645E+01 0.112579E+01 0.112546E+01 0.112581E+01 0.112694E+01 0.112567E+01 0.112578E+01 0.112654E+01 0.112573E+01 0.112600E+01 0.112720E+01 0.112643E+01 0.112667E+01 0.112720E+01 0.112702E+01 0.112580E+01 0.112606E+01 0.112735E+01 0.112649E+01 0.112657E+01 0.112531E+01 0.112647E+01 0.112684E+01 0.112635E+01 0.112620E+01 0.112464E+01 0.112764E+01 0.112700E+01 0.112565E+01 0.112663E+01 0.112614E+01 0.112644E+01 0.112573E+01 0.112649E+01 0.112692E+01 0.112580E+01 0.112700E+01 0.112699E+01 0.112658E+01 0.112571E+01 0.112532E+01 0.112654E+01 0.112584E+01 0.112586E+01 0.112618E+01 0.112642E+01 0.112645E+01 0.112604E+01 0.112527E+01 0.112578E+01 0.112643E+01 0.112636E+01 0.112550E+01 0.112745E+01 0.112707E+01 0.112607E+01 0.112624E+01 0.112613E+01 0.112588E+01 0.112605E+01 0.112661E+01 0.112615E+01 0.112650E+01 0.112550E+01 0.112654E+01 0.112519E+01
2.704 0.106838E+01 0.68E-02 0.15E-01 0.106872E+01 0.106932E+01 0.106841E+01 0.106763E+01 0.106789E+01 0.106856E+01 0.106750E+01 0.106802E+01 0.106779E+01 0.106906E+01 0.106808E+01 0.106756E+01 0.106907E+01 0.106866E+01 0.106827E+01 0.106705E+01 0.106785E+01 0.106846E+01 0.106814E+01 0.106863E+01 0.106853E+01 0.106836E+01 0.106846E+01 0.106909E+01 0.106825E+01 0.106726E+01 0.106830E+01 0.106728E+01 0.106758E+01 0.106877E+01 0.106816E+01 0.106851E+01 0.106747E+01 0.106750E+01 0.106894E+01 0.106752E+01 0.106730E+01 0.106825E+01 0.106895E+01 0.106781E+01 0.106782E+01 0.106894E+01 0.106775E+01 0.106788E+01 0.106918E+01 0.106863E+01 0.106892E+01 0.106965E+01 0.106934E+01 0.106817E+01 0.106791E+01 0.106946E+01 0.106909E+01 0.106906E+01 0.106723E+01 0.106884E+01 0.106914E+01 0.106854E+01 0.106847E+01 0.106652E+01 0.107002E+01 0.106910E+01 0.106792E+01 0.106903E+01 0.106822E+01 0.106890E+01 0.106793E+01 0.106869E+01 0.106925E+01 0.106781E+01 0.106957E+01 0.106888E+01 0.106899E+01 0.106814E+01 0.106721E+01 0.106891E+01 0.106815E+01 0.106848E+01 0.106837E+01 0.106906E+01 0.106929E+01 0.106820E+01 0.106734E+01 0.106797E+01 0.106817E+01 0.106858E+01 0.106747E+01 0.106955E+01 0.106948E+01 0.106839E+01 0.106851E+01 0.106844E+01 0.106789E+01 0.106809E+01 0.106888E+01 0.106840E+01 0.106887E+01 0.106776E+01 0.106922E+01 0.106750E+01
2.864 0.102163E+01 0.69E-02 0.14E-01 0.102216E+01 0.102257E+01 0.102162E+01 0.102064E+01 0.102088E+01 0.102143E+01 0.102094E+01 0.102123E+01 0.102135E+01 0.102229E+01 0.102120E+01 0.102124E+01 0.102228E+01 0.102213E+01 0.102152E+01 0.102038E+01 0.102128E+01 0.102208E+01 0.102153E+01 0.102205E+01 0.102185E+01 0.102179E+01 0.102183E+01 0.102246E+01 0.102173E+01 0.102048E+01 0.102165E+01 0.102087E+01 0.102095E+01 0.102186E+01 0.102139E+01 0.102144E+01 0.102101E+01 0.102057E+01 0.102192E+01 0.102073E+01 0.102050E+01 0.102128E+01 0.102232E+01 0.102085E+01 0.102093E+01 0.102194E+01 0.102103E+01 0.102128E+01 0.102235E+01 0.102237E+01 0.102161E+01 0.102258E+01 0.102275E+01 0.102142E+01 0.102162E+01 0.102277E+01 0.102219E+01 0.102231E+01 0.102042E+01 0.102203E+01 0.102240E+01 0.102190E+01 0.102147E+01 0.101988E+01 0.102363E+01 0.102202E+01 0.102123E+01 0.102200E+01 0.102135E+01 0.102243E+01 0.102114E+01 0.102204E+01 0.102257E+01 0.102108E+01 0.102299E+01 0.102231E+01 0.102219E+01 0.102111E+01 0.102057E+01 0.102201E+01 0.102123E+01 0.102111E+01 0.102167E+01 0.102235E+01 0.102233E+01 0.102140E+01 0.102054E+01 0.102130E+01 0.102167E+01 0.102191E+01 0.102095E+01 0.102288E+01 0.102281E+01 0.102104E+01 0.102178E+01 0.102171E+01 0.102074E+01 0.102134E+01 0.102211E+01 0.102171E+01 0.102216E+01 0.102056E+01 0.102254E+01 0.102079E+01
3.023 0.977201E+00 0.84E-02 0.20E-01 0.978026E+00 0.978301E+00 0.977546E+00 0.975907E+00 0.976056E+00 0.977242E+00 0.976302E+00 0.977133E+00 0.977059E+00 0.978338E+00 0.977050E+00 0.976955E+00 0.977355E+00 0.977720E+00 0.977483E+00 0.975302E+00 0.976632E+00 0.977738E+00 0.977070E+00 0.978106E+00 0.977396E+00 0.977323E+00 0.977667E+00 0.978537E+00 0.977077E+00 0.976001E+00 0.977472E+00 0.976129E+00 0.976451E+00 0.977320E+00 0.976921E+00 0.976298E+00 0.976723E+00 0.976019E+00 0.977569E+00 0.975942E+00 0.975648E+00 0.977219E+00 0.978051E+00 0.976199E+00 0.976384E+00 0.977456E+00 0.976205E+00 0.977103E+00 0.977777E+00 0.977851E+00 0.977491E+00 0.978438E+00 0.978897E+00 0.976906E+00 0.977570E+00 0.978191E+00 0.977692E+00 0.977887E+00 0.976009E+00 0.977571E+00 0.977698E+00 0.978047E+00 0.976533E+00 0.974853E+00 0.979206E+00 0.977643E+00 0.976921E+00 0.977832E+00 0.976634E+00 0.977668E+00 0.976867E+00 0.977966E+00 0.978283E+00 0.976829E+00 0.979054E+00 0.977541E+00 0.977539E+00 0.976710E+00 0.976164E+00 0.977069E+00 0.976632E+00 0.976942E+00 0.977128E+00 0.978182E+00 0.978031E+00 0.976770E+00 0.976570E+00 0.976915E+00 0.976784E+00 0.977577E+00 0.976006E+00 0.978645E+00 0.978375E+00 0.976851E+00 0.977274E+00 0.977593E+00 0.975963E+00 0.976161E+00 0.977859E+00 0.977338E+00 0.977593E+00 0.975940E+00 0.978466E+00 0.976369E+00
3.182 0.935814E+00 0.87E-02 0.29E-02 0.936642E+00 0.937020E+00 0.936648E+00 0.934668E+00 0.935187E+00 0.935938E+00 0.935007E+00 0.935858E+00 0.935554E+00 0.937242E+00 0.935818E+00 0.936249E+00 0.936271E+00 0.936316E+00 0.935573E+00 0.934279E+00 0.935675E+00 0.936166E+00 0.935440E+00 0.936381E+00 0.935701E+00 0.935913E+00 0.936500E+00 0.937273E+00 0.935756E+00 0.934622E+00 0.935506E+00 0.934959E+00 0.934691E+00 0.935780E+00 0.935268E+00 0.934922E+00 0.935320E+00 0.934817E+00 0.936316E+00 0.934542E+00 0.934100E+00 0.935483E+00 0.936811E+00 0.935118E+00 0.934999E+00 0.936341E+00 0.934850E+00 0.935694E+00 0.935795E+00 0.936343E+00 0.935779E+00 0.936971E+00 0.937351E+00 0.935919E+00 0.936218E+00 0.936815E+00 0.936754E+00 0.936466E+00 0.934308E+00 0.936090E+00 0.935863E+00 0.936773E+00 0.935534E+00 0.933888E+00 0.938304E+00 0.936297E+00 0.935490E+00 0.936243E+00 0.935241E+00 0.936496E+00 0.935656E+00 0.936946E+00 0.936974E+00 0.935239E+00 0.937979E+00 0.935991E+00 0.936597E+00 0.935427E+00 0.935149E+00 0.935566E+00 0.934860E+00 0.935592E+00 0.935873E+00 0.936264E+00 0.936408E+00 0.935603E+00 0.935460E+00 0.934972E+00 0.935192E+00 0.936427E+00 0.934837E+00 0.937493E+00 0.937210E+00 0.935533E+00 0.935478E+00 0.935859E+00 0.934474E+00 0.934596E+00 0.936015E+00 0.936000E+00 0.935564E+00 0.933917E+00 0.936819E+00 0.934874E+00
3.341 0.896108E+00 0.11E-01 0.16E-01 0.896842E+00 0.897634E+00 0.897462E+00 0.894924E+00 0.895341E+00 0.897135E+00 0.894961E+00 0.896678E+00 0.896115E+00 0.898050E+00 0.895935E+00 0.897219E+00 0.895779E+00 0.896468E+00 0.896260E+00 0.894218E+00 0.895658E+00 0.896730E+00 0.896324E+00 0.895852E+00 0.896027E+00 0.895972E+00 0.896759E+00 0.897820E+00 0.896627E+00 0.894844E+00 0.896159E+00 0.895007E+00 0.894230E+00 0.896667E+00 0.894907E+00 0.894664E+00 0.896055E+00 0.894632E+00 0.895723E+00 0.894617E+00 0.893854E+00 0.895692E+00 0.897256E+00 0.895562E+00 0.894737E+00 0.896344E+00 0.894316E+00 0.895917E+00 0.895877E+00 0.897251E+00 0.896187E+00 0.897307E+00 0.898420E+00 0.896507E+00 0.895980E+00 0.897092E+00 0.898046E+00 0.896832E+00 0.894861E+00 0.896176E+00 0.896192E+00 0.897593E+00 0.895692E+00 0.893888E+00 0.898462E+00 0.896045E+00 0.895475E+00 0.896929E+00 0.895121E+00 0.897601E+00 0.896436E+00 0.896206E+00 0.897131E+00 0.896239E+00 0.898694E+00 0.895595E+00 0.898078E+00 0.895489E+00 0.894956E+00 0.896085E+00 0.894787E+00 0.895981E+00 0.896490E+00 0.896809E+00 0.896630E+00 0.895811E+00 0.895845E+00 0.895197E+00 0.895083E+00 0.897638E+00 0.895252E+00 0.897461E+00 0.897678E+00 0.895526E+00 0.896037E+00 0.896571E+00 0.894257E+00 0.894352E+00 0.895801E+00 0.896681E+00 0.895547E+00 0.893774E+00 0.897272E+00 0.895332E+00
3.500 0.867723E+00 0.11E-01 0.33E-01 0.868955E+00 0.869640E+00 0.869470E+00 0.867381E+00 0.866096E+00 0.868758E+00 0.866166E+00 0.868640E+00 0.868199E+00 0.869906E+00 0.867109E+00 0.868799E+00 0.868273E+00 0.868423E+00 0.868115E+00 0.865325E+00 0.867242E+00 0.867919E+00 0.867010E+00 0.867386E+00 0.868228E+00 0.867732E+00 0.868737E+00 0.869880E+00 0.868040E+00 0.867225E+00 0.868099E+00 0.866675E+00 0.866719E+00 0.867922E+00 0.867115E+00 0.866385E+00 0.867416E+00 0.865907E+00 0.866626E+00 0.866029E+00 0.865263E+00 0.867728E+00 0.868337E+00 0.867259E+00 0.865363E+00 0.867328E+00 0.866375E+00 0.867374E+00 0.867795E+00 0.867654E+00 0.867927E+00 0.868493E+00 0.868541E+00 0.867921E+00 0.868326E+00 0.869657E+00 0.869532E+00 0.868285E+00 0.867084E+00 0.867419E+00 0.867186E+00 0.868422E+00 0.867429E+00 0.866301E+00 0.869535E+00 0.868003E+00 0.867455E+00 0.868421E+00 0.866332E+00 0.868450E+00 0.867583E+00 0.868505E+00 0.868759E+00 0.868698E+00 0.870566E+00 0.867365E+00 0.869054E+00 0.866568E+00 0.866380E+00 0.868182E+00 0.866370E+00 0.867397E+00 0.868508E+00 0.868637E+00 0.868354E+00 0.867713E+00 0.867767E+00 0.866407E+00 0.866685E+00 0.868875E+00 0.866413E+00 0.868771E+00 0.870139E+00 0.867295E+00 0.867748E+00 0.867356E+00 0.866485E+00 0.865745E+00 0.868167E+00 0.868311E+00 0.866709E+00 0.865190E+00 0.869094E+00 0.867020E+00
3.659 0.834027E+00 0.16E-01 0.30E-01 0.834438E+00 0.836397E+00 0.835727E+00 0.833766E+00 0.832511E+00 0.835688E+00 0.831239E+00 0.835730E+00 0.834780E+00 0.836795E+00 0.832967E+00 0.834338E+00 0.833870E+00 0.836004E+00 0.834928E+00 0.831460E+00 0.834293E+00 0.833292E+00 0.833640E+00 0.833105E+00 0.833731E+00 0.833516E+00 0.835078E+00 0.838240E+00 0.833804E+00 0.833438E+00 0.835277E+00 0.833342E+00 0.832745E+00 0.834369E+00 0.834180E+00 0.831610E+00 0.834607E+00 0.832541E+00 0.832334E+00 0.832491E+00 0.831840E+00 0.834155E+00 0.835341E+00 0.834148E+00 0.831900E+00 0.831957E+00 0.832451E+00 0.832568E+00 0.834285E+00 0.834074E+00 0.834754E+00 0.835116E+00 0.835611E+00 0.833634E+00 0.836386E+00 0.836747E+00 0.835262E+00 0.835426E+00 0.834571E+00 0.834044E+00 0.832698E+00 0.835573E+00 0.832893E+00 0.832658E+00 0.836244E+00 0.833552E+00 0.833484E+00 0.835474E+00 0.831749E+00 0.834604E+00 0.833576E+00 0.833521E+00 0.834371E+00 0.835185E+00 0.838021E+00 0.834226E+00 0.835448E+00 0.833326E+00 0.832097E+00 0.834001E+00 0.831859E+00 0.832642E+00 0.834039E+00 0.834867E+00 0.835885E+00 0.833636E+00 0.835395E+00 0.832641E+00 0.831670E+00 0.835888E+00 0.831659E+00 0.835299E+00 0.836324E+00 0.835066E+00 0.834112E+00 0.833326E+00 0.830548E+00 0.831139E+00 0.834074E+00 0.835059E+00 0.833699E+00 0.830292E+00 0.835948E+00 0.833155E+00
3.818 0.811577E+00 0.16E-01 0.26E-01 0.812715E+00 0.814626E+00 0.813836E+00 0.812028E+00 0.810323E+00 0.813963E+00 0.809518E+00 0.812589E+00 0.812861E+00 0.815617E+00 0.811133E+00 0.810755E+00 0.811115E+00 0.812133E+00 0.811460E+00 0.809859E+00 0.810525E+00 0.811405E+00 0.810500E+00 0.811543E+00 0.812246E+00 0.809847E+00 0.812505E+00 0.815057E+00 0.811483E+00 0.809986E+00 0.813165E+00 0.809593E+00 0.810479E+00 0.812525E+00 0.812181E+00 0.809239E+00 0.812679E+00 0.810977E+00 0.811484E+00 0.810334E+00 0.808721E+00 0.811312E+00 0.812092E+00 0.811480E+00 0.810212E+00 0.809973E+00 0.809528E+00 0.811512E+00 0.811488E+00 0.811462E+00 0.811854E+00 0.812133E+00 0.813465E+00 0.811380E+00 0.813916E+00 0.813056E+00 0.811496E+00 0.814602E+00 0.811054E+00 0.811829E+00 0.811340E+00 0.814562E+00 0.810828E+00 0.810678E+00 0.814469E+00 0.810526E+00 0.810758E+00 0.811865E+00 0.809497E+00 0.812397E+00 0.810955E+00 0.812007E+00 0.814124E+00 0.812936E+00 0.814478E+00 0.810370E+00 0.812456E+00 0.811180E+00 0.808911E+00 0.810217E+00 0.809103E+00 0.811817E+00 0.812767E+00 0.811650E+00 0.812145E+00 0.811057E+00 0.812802E+00 0.809551E+00 0.809945E+00 0.812174E+00 0.810706E+00 0.812861E+00 0.814173E+00 0.812181E+00 0.810410E+00 0.810778E+00 0.807556E+00 0.808111E+00 0.810505E+00 0.812861E+00 0.811391E+00 0.808047E+00 0.812147E+00 0.812207E+00


==> anc/difference_b7p5_ch2_ev0_GCH0.dat <==
1.273 0.320074E+01 0.15E-01 0.45E-01 0.320120E+01 0.319939E+01 0.320116E+01 0.319877E+01 0.320252E+01 0.320060E+01 0.319944E+01 0.320120E+01 0.320199E+01 0.320241E+01 0.320081E+01 0.320016E+01 0.320275E+01 0.320015E+01 0.320065E+01 0.319824E+01 0.320133E+01 0.320047E+01 0.320073E+01 0.320120E+01 0.320191E+01 0.320061E+01 0.320088E+01 0.320205E+01 0.319968E+01 0.319935E+01 0.320153E+01 0.320069E+01 0.319793E+01 0.319936E+01 0.319820E+01 0.320185E+01 0.320295E+01 0.319794E+01 0.319851E+01 0.319932E+01 0.320051E+01 0.319913E+01 0.319999E+01 0.319905E+01 0.319835E+01 0.319981E+01 0.319904E+01 0.319834E+01 0.319991E+01 0.320263E+01 0.320201E+01 0.320201E+01 0.320005E+01 0.320239E+01 0.320011E+01 0.320128E+01 0.320168E+01 0.320190E+01 0.320118E+01 0.320341E+01 0.320206E+01 0.320203E+01 0.320145E+01 0.320008E+01 0.320121E+01 0.320260E+01 0.320378E+01 0.320170E+01 0.320347E+01 0.320135E+01 0.319714E+01 0.319969E+01 0.320194E+01 0.320059E+01 0.320047E+01 0.320044E+01 0.319911E+01 0.320262E+01 0.319999E+01 0.320059E+01 0.320089E+01 0.320063E+01 0.319984E+01 0.319948E+01 0.320105E+01 0.319761E+01 0.320175E+01 0.320153E+01 0.320194E+01 0.320336E+01 0.319949E+01 0.320392E+01 0.319896E+01 0.320278E+01 0.319967E+01 0.320179E+01 0.320058E+01 0.320024E+01 0.320028E+01 0.320150E+01 0.320315E+01 0.320005E+01 0.319919E+01 0.320022E+01
1.432 0.302119E+01 0.12E-01 0.36E-01 0.302095E+01 0.301988E+01 0.302248E+01 0.301965E+01 0.302209E+01 0.302057E+01 0.302067E+01 0.302233E+01 0.302192E+01 0.302268E+01 0.302083E+01 0.302056E+01 0.302255E+01 0.302135E+01 0.302128E+01 0.301880E+01 0.302174E+01 0.302096E+01 0.302152E+01 0.302175E+01 0.302203E+01 0.302191E+01 0.302090E+01 0.302193E+01 0.302066E+01 0.302031E+01 0.302125E+01 0.302170E+01 0.301989E+01 0.301896E+01 0.301867E+01 0.302206E+01 0.302219E+01 0.301922E+01 0.301952E+01 0.301979E+01 0.302140E+01 0.301945E+01 0.302078E+01 0.301936E+01 0.301884E+01 0.302108E+01 0.302009E+01 0.301982E+01 0.302092E+01 0.302316E+01 0.302298E+01 0.302135E+01 0.302115E+01 0.302229E+01 0.302075E+01 0.302135E+01 0.302149E+01 0.302184E+01 0.302195E+01 0.302369E+01 0.302217E+01 0.302237E+01 0.302152E+01 0.302031E+01 0.302179E+01 0.302324E+01 0.302334E+01 0.302228E+01 0.302397E+01 0.302210E+01 0.301875E+01 0.302050E+01 0.302200E+01 0.302049E+01 0.302108E+01 0.302087E+01 0.301913E+01 0.302196E+01 0.302075E+01 0.302158E+01 0.302187E+01 0.302037E+01 0.302082E+01 0.302082E+01 0.302110E+01 0.302017E+01 0.302134E+01 0.302100E+01 0.302218E+01 0.302307E+01 0.302017E+01 0.302417E+01 0.301985E+01 0.302292E+01 0.301997E+01 0.302161E+01 0.302079E+01 0.302173E+01 0.302144E+01 0.302161E+01 0.302238E+01 0.301983E+01 0.301881E+01 0.302084E+01
1.591 0.285568E+01 0.97E-02 0.33E-01 0.285547E+01 0.285515E+01 0.285637E+01 0.285379E+01 0.285631E+01 0.285472E+01 0.285510E+01 0.285671E+01 0.285639E+01 0.285645E+01 0.285493E+01 0.285561E+01 0.285704E+01 0.285577E+01 0.285570E+01 0.285445E+01 0.285632E+01 0.285509E+01 0.285618E+01 0.285591E+01 0.285550E+01 0.285625E+01 0.285574E+01 0.285588E+01 0.285544E+01 0.285486E+01 0.285513E+01 0.285604E+01 0.285479E+01 0.285376E+01 0.285347E+01 0.285622E+01 0.285642E+01 0.285368E+01 0.285450E+01 0.285418E+01 0.285591E+01 0.285482E+01 0.285501E+01 0.285427E+01 0.285398E+01 0.285541E+01 0.285501E+01 0.285515E+01 0.285600E+01 0.285665E+01 0.285766E+01 0.285581E+01 0.285564E+01 0.285617E+01 0.285508E+01 0.285522E+01 0.285637E+01 0.285618E+01 0.285658E+01 0.285798E+01 0.285690E+01 0.285709E+01 0.285535E+01 0.285487E+01 0.285656E+01 0.285736E+01 0.285669E+01 0.285618E+01 0.285726E+01 0.285681E+01 0.285427E+01 0.285541E+01 0.285655E+01 0.285541E+01 0.285534E+01 0.285580E+01 0.285457E+01 0.285714E+01 0.285515E+01 0.285621E+01 0.285587E+01 0.285528E+01 0.285603E+01 0.285524E+01 0.285529E+01 0.285481E+01 0.285558E+01 0.285499E+01 0.285625E+01 0.285732E+01 0.285520E+01 0.285863E+01 0.285460E+01 0.285681E+01 0.285404E+01 0.285595E+01 0.285551E+01 0.285618E+01 0.285611E+01 0.285565E+01 0.285666E+01 0.285468E+01 0.285417E+01 0.285544E+01
1.750 0.269406E+01 0.99E-02 0.40E-01 0.269397E+01 0.269357E+01 0.269466E+01 0.269228E+01 0.269419E+01 0.269356E+01 0.269285E+01 0.269485E+01 0.269503E+01 0.269512E+01 0.269353E+01 0.269383E+01 0.269558E+01 0.269428E+01 0.269433E+01 0.269303E+01 0.269478E+01 0.269375E+01 0.269473E+01 0.269387E+01 0.269376E+01 0.269372E+01 0.269403E+01 0.269420E+01 0.269411E+01 0.269318E+01 0.269344E+01 0.269425E+01 0.269359E+01 0.269256E+01 0.269160E+01 0.269466E+01 0.269443E+01 0.269221E+01 0.269207E+01 0.269249E+01 0.269433E+01 0.269302E+01 0.269391E+01 0.269249E+01 0.269311E+01 0.269352E+01 0.269278E+01 0.269450E+01 0.269480E+01 0.269439E+01 0.269646E+01 0.269438E+01 0.269347E+01 0.269456E+01 0.269362E+01 0.269333E+01 0.269466E+01 0.269478E+01 0.269512E+01 0.269612E+01 0.269497E+01 0.269617E+01 0.269405E+01 0.269266E+01 0.269558E+01 0.269548E+01 0.269463E+01 0.269437E+01 0.269546E+01 0.269541E+01 0.269227E+01 0.269365E+01 0.269469E+01 0.269354E+01 0.269438E+01 0.269496E+01 0.269313E+01 0.269553E+01 0.269344E+01 0.269444E+01 0.269431E+01 0.269390E+01 0.269417E+01 0.269295E+01 0.269337E+01 0.269298E+01 0.269399E+01 0.269314E+01 0.269428E+01 0.269618E+01 0.269391E+01 0.269612E+01 0.269343E+01 0.269514E+01 0.269288E+01 0.269417E+01 0.269364E+01 0.269449E+01 0.269383E+01 0.269493E+01 0.269489E+01 0.269300E+01 0.269240E+01 0.269434E+01
1.909 0.255013E+01 0.98E-02 0.34E-02 0.255007E+01 0.254986E+01 0.255089E+01 0.254866E+01 0.254973E+01 0.254949E+01 0.254815E+01 0.255082E+01 0.255158E+01 0.255086E+01 0.254959E+01 0.254977E+01 0.255224E+01 0.255013E+01 0.255045E+01 0.254911E+01 0.255114E+01 0.255008E+01 0.255136E+01 0.254979E+01 0.254981E+01 0.255003E+01 0.255027E+01 0.255011E+01 0.254970E+01 0.254982E+01 0.254977E+01 0.254969E+01 0.254983E+01 0.254862E+01 0.254830E+01 0.255066E+01 0.255050E+01 0.254874E+01 0.254857E+01 0.254878E+01 0.255039E+01 0.254954E+01 0.254986E+01 0.254841E+01 0.254966E+01 0.254986E+01 0.254877E+01 0.255029E+01 0.255112E+01 0.255027E+01 0.255194E+01 0.255059E+01 0.254945E+01 0.255046E+01 0.254996E+01 0.254954E+01 0.255013E+01 0.255065E+01 0.255107E+01 0.255187E+01 0.255069E+01 0.255170E+01 0.255003E+01 0.254874E+01 0.255228E+01 0.255115E+01 0.255074E+01 0.255072E+01 0.255122E+01 0.255160E+01 0.254779E+01 0.255024E+01 0.255091E+01 0.255006E+01 0.255060E+01 0.255096E+01 0.254976E+01 0.255118E+01 0.254927E+01 0.255058E+01 0.255030E+01 0.254958E+01 0.255017E+01 0.254880E+01 0.254974E+01 0.254933E+01 0.255042E+01 0.254898E+01 0.255012E+01 0.255230E+01 0.255019E+01 0.255223E+01 0.254931E+01 0.255110E+01 0.254841E+01 0.255037E+01 0.254948E+01 0.255048E+01 0.254984E+01 0.255140E+01 0.255093E+01 0.254921E+01 0.254834E+01 0.254986E+01
2.068 0.242266E+01 0.95E-02 0.74E-02 0.242233E+01 0.242282E+01 0.242326E+01 0.242066E+01 0.242199E+01 0.242192E+01 0.242091E+01 0.242342E+01 0.242414E+01 0.242369E+01 0.242217E+01 0.242240E+01 0.242484E+01 0.242292E+01 0.242320E+01 0.242111E+01 0.242316E+01 0.242259E+01 0.242395E+01 0.242255E+01 0.242222E+01 0.242233E+01 0.242271E+01 0.242244E+01 0.242237E+01 0.242245E+01 0.242163E+01 0.242253E+01 0.242235E+01 0.242151E+01 0.242158E+01 0.242268E+01 0.242259E+01 0.242115E+01 0.242089E+01 0.242178E+01 0.242313E+01 0.242181E+01 0.242178E+01 0.242177E+01 0.242244E+01 0.242276E+01 0.242125E+01 0.242257E+01 0.242351E+01 0.242273E+01 0.242447E+01 0.242284E+01 0.242138E+01 0.242309E+01 0.242277E+01 0.242204E+01 0.242275E+01 0.242273E+01 0.242323E+01 0.242381E+01 0.242364E+01 0.242437E+01 0.242287E+01 0.242122E+01 0.242469E+01 0.242470E+01 0.242316E+01 0.242348E+01 0.242381E+01 0.242352E+01 0.242092E+01 0.242268E+01 0.242376E+01 0.242265E+01 0.242355E+01 0.242377E+01 0.242258E+01 0.242424E+01 0.242226E+01 0.242297E+01 0.242251E+01 0.242233E+01 0.242311E+01 0.242164E+01 0.242241E+01 0.242153E+01 0.242301E+01 0.242106E+01 0.242232E+01 0.242405E+01 0.242259E+01 0.242438E+01 0.242199E+01 0.242392E+01 0.242089E+01 0.242318E+01 0.242174E+01 0.242298E+01 0.242268E+01 0.242342E+01 0.242333E+01 0.242207E+01 0.242130E+01 0.242233E+01
2.227 0.230644E+01 0.89E-02 0.50E-02 0.230564E+01 0.230708E+01 0.230642E+01 0.230452E+01 0.230600E+01 0.230567E+01 0.230471E+01 0.230692E+01 0.230830E+01 0.230712E+01 0.230604E+01 0.230598E+01 0.230802E+01 0.230693E+01 0.230705E+01 0.230509E+01 0.230680E+01 0.230634E+01 0.230732E+01 0.230602E+01 0.230565E+01 0.230662E+01 0.230647E+01 0.230616E+01 0.230642E+01 0.230606E+01 0.230553E+01 0.230678E+01 0.230588E+01 0.230550E+01 0.230585E+01 0.230727E+01 0.230600E+01 0.230487E+01 0.230481E+01 0.230597E+01 0.230680E+01 0.230536E+01 0.230545E+01 0.230507E+01 0.230614E+01 0.230637E+01 0.230565E+01 0.230659E+01 0.230721E+01 0.230629E+01 0.230783E+01 0.230675E+01 0.230544E+01 0.230686E+01 0.230634E+01 0.230600E+01 0.230663E+01 0.230698E+01 0.230738E+01 0.230770E+01 0.230737E+01 0.230825E+01 0.230646E+01 0.230513E+01 0.230864E+01 0.230754E+01 0.230683E+01 0.230701E+01 0.230736E+01 0.230726E+01 0.230482E+01 0.230664E+01 0.230794E+01 0.230643E+01 0.230754E+01 0.230712E+01 0.230669E+01 0.230798E+01 0.230589E+01 0.230758E+01 0.230677E+01 0.230595E+01 0.230654E+01 0.230571E+01 0.230592E+01 0.230541E+01 0.230656E+01 0.230472E+01 0.230572E+01 0.230748E+01 0.230606E+01 0.230774E+01 0.230593E+01 0.230739E+01 0.230482E+01 0.230657E+01 0.230580E+01 0.230694E+01 0.230626E+01 0.230704E+01 0.230694E+01 0.230613E+01 0.230549E+01 0.230659E+01
2.386 0.219934E+01 0.91E-02 0.32E-02 0.219823E+01 0.220004E+01 0.219948E+01 0.219765E+01 0.219951E+01 0.219852E+01 0.219723E+01 0.220017E+01 0.220074E+01 0.219942E+01 0.219857E+01 0.219880E+01 0.220140E+01 0.219966E+01 0.219920E+01 0.219730E+01 0.219974E+01 0.219930E+01 0.220015E+01 0.219911E+01 0.219870E+01 0.219931E+01 0.219950E+01 0.219913E+01 0.219905E+01 0.219862E+01 0.219869E+01 0.219995E+01 0.219918E+01 0.219857E+01 0.219844E+01 0.219974E+01 0.219889E+01 0.219764E+01 0.219782E+01 0.219963E+01 0.219976E+01 0.219829E+01 0.219811E+01 0.219867E+01 0.219969E+01 0.219887E+01 0.219876E+01 0.219974E+01 0.220018E+01 0.219908E+01 0.220087E+01 0.219942E+01 0.219850E+01 0.219990E+01 0.219990E+01 0.219837E+01 0.219961E+01 0.219977E+01 0.219998E+01 0.220072E+01 0.220045E+01 0.220120E+01 0.219907E+01 0.219758E+01 0.220105E+01 0.220044E+01 0.219915E+01 0.219983E+01 0.220001E+01 0.220034E+01 0.219814E+01 0.219939E+01 0.220076E+01 0.219940E+01 0.220095E+01 0.220068E+01 0.219969E+01 0.220066E+01 0.219890E+01 0.220015E+01 0.219950E+01 0.219925E+01 0.219995E+01 0.219837E+01 0.219937E+01 0.219794E+01 0.219939E+01 0.219766E+01 0.219923E+01 0.220046E+01 0.219910E+01 0.220080E+01 0.219900E+01 0.220031E+01 0.219794E+01 0.219966E+01 0.219860E+01 0.219958E+01 0.219856E+01 0.219912E+01 0.219955E+01 0.219860E+01 0.219877E+01 0.219942E+01
2.704 0.199668E+01 0.11E-01 0.00E+00 0.199482E+01 0.199739E+01 0.199751E+01 0.199519E+01 0.199646E+01 0.199609E+01 0.199343E+01 0.199738E+01 0.199802E+01 0.199756E+01 0.199634E+01 0.199532E+01 0.199953E+01 0.199665E+01 0.199663E+01 0.199429E+01 0.199733E+01 0.199675E+01 0.199797E+01 0.199679E+01 0.199506E+01 0.199665E+01 0.199762E+01 0.199613E+01 0.199653E+01 0.199559E+01 0.199603E+01 0.199680E+01 0.199651E+01 0.199626E+01 0.199628E+01 0.199701E+01 0.199618E+01 0.199464E+01 0.199543E+01 0.199711E+01 0.199606E+01 0.199528E+01 0.199397E+01 0.199559E+01 0.199645E+01 0.199680E+01 0.199502E+01 0.199778E+01 0.199802E+01 0.199628E+01 0.199819E+01 0.199703E+01 0.199617E+01 0.199740E+01 0.199680E+01 0.199626E+01 0.199658E+01 0.199689E+01 0.199620E+01 0.199865E+01 0.199844E+01 0.199813E+01 0.199629E+01 0.199403E+01 0.199874E+01 0.199723E+01 0.199568E+01 0.199793E+01 0.199701E+01 0.199723E+01 0.199619E+01 0.199722E+01 0.199843E+01 0.199755E+01 0.199844E+01 0.199857E+01 0.199665E+01 0.199778E+01 0.199641E+01 0.199696E+01 0.199644E+01 0.199664E+01 0.199672E+01 0.199615E+01 0.199686E+01 0.199548E+01 0.199819E+01 0.199528E+01 0.199687E+01 0.199772E+01 0.199525E+01 0.199831E+01 0.199694E+01 0.199792E+01 0.199477E+01 0.199844E+01 0.199548E+01 0.199708E+01 0.199711E+01 0.199637E+01 0.199740E+01 0.199574E+01 0.199533E+01 0.199741E+01
2.864 0.191130E+01 0.12E-01 0.00E+00 0.190916E+01 0.191201E+01 0.191195E+01 0.190961E+01 0.191075E+01 0.191026E+01 0.190838E+01 0.191157E+01 0.191174E+01 0.191190E+01 0.191109E+01 0.191013E+01 0.191366E+01 0.191069E+01 0.191193E+01 0.190834E+01 0.191254E+01 0.191122E+01 0.191116E+01 0.191138E+01 0.190962E+01 0.191196E+01 0.191152E+01 0.191099E+01 0.191190E+01 0.191005E+01 0.191057E+01 0.191161E+01 0.191121E+01 0.191086E+01 0.191130E+01 0.191157E+01 0.191040E+01 0.190936E+01 0.191013E+01 0.191114E+01 0.191131E+01 0.191036E+01 0.190840E+01 0.190991E+01 0.191112E+01 0.191221E+01 0.191004E+01 0.191272E+01 0.191355E+01 0.191075E+01 0.191302E+01 0.191126E+01 0.191151E+01 0.191154E+01 0.191154E+01 0.191111E+01 0.191159E+01 0.191126E+01 0.190991E+01 0.191317E+01 0.191311E+01 0.191248E+01 0.191130E+01 0.190795E+01 0.191420E+01 0.191166E+01 0.191046E+01 0.191281E+01 0.191261E+01 0.191114E+01 0.191073E+01 0.191175E+01 0.191321E+01 0.191245E+01 0.191321E+01 0.191314E+01 0.191123E+01 0.191269E+01 0.191050E+01 0.191094E+01 0.191134E+01 0.191128E+01 0.191096E+01 0.191031E+01 0.191143E+01 0.190985E+01 0.191338E+01 0.190921E+01 0.191236E+01 0.191269E+01 0.191049E+01 0.191320E+01 0.191098E+01 0.191248E+01 0.190931E+01 0.191275E+01 0.191019E+01 0.191178E+01 0.191177E+01 0.191096E+01 0.191220E+01 0.191077E+01 0.191002E+01 0.191169E+01
3.023 0.183131E+01 0.13E-01 0.00E+00 0.182985E+01 0.183200E+01 0.183191E+01 0.182988E+01 0.183125E+01 0.183029E+01 0.182806E+01 0.183173E+01 0.183099E+01 0.183176E+01 0.183087E+01 0.183058E+01 0.183383E+01 0.183112E+01 0.183144E+01 0.182756E+01 0.183229E+01 0.183160E+01 0.183165E+01 0.183153E+01 0.183026E+01 0.183205E+01 0.183147E+01 0.183079E+01 0.183217E+01 0.183053E+01 0.183082E+01 0.183146E+01 0.183104E+01 0.183182E+01 0.183152E+01 0.183170E+01 0.183020E+01 0.182870E+01 0.182960E+01 0.183125E+01 0.183037E+01 0.183049E+01 0.182819E+01 0.183022E+01 0.183098E+01 0.183222E+01 0.183014E+01 0.183266E+01 0.183327E+01 0.183059E+01 0.183358E+01 0.183003E+01 0.183130E+01 0.183175E+01 0.183102E+01 0.183148E+01 0.183124E+01 0.183103E+01 0.182985E+01 0.183273E+01 0.183281E+01 0.183197E+01 0.183091E+01 0.182765E+01 0.183319E+01 0.183323E+01 0.183049E+01 0.183272E+01 0.183232E+01 0.183129E+01 0.183055E+01 0.183092E+01 0.183358E+01 0.183258E+01 0.183409E+01 0.183355E+01 0.183160E+01 0.183165E+01 0.183075E+01 0.183052E+01 0.183079E+01 0.183133E+01 0.183076E+01 0.183060E+01 0.183224E+01 0.183045E+01 0.183344E+01 0.182927E+01 0.183300E+01 0.183374E+01 0.183101E+01 0.183377E+01 0.183196E+01 0.183154E+01 0.182917E+01 0.183294E+01 0.182962E+01 0.183200E+01 0.183137E+01 0.183008E+01 0.183203E+01 0.183080E+01 0.183043E+01 0.183243E+01
3.182 0.175617E+01 0.15E-01 0.35E-01 0.175464E+01 0.175692E+01 0.175670E+01 0.175435E+01 0.175572E+01 0.175489E+01 0.175241E+01 0.175682E+01 0.175606E+01 0.175678E+01 0.175610E+01 0.175496E+01 0.175891E+01 0.175465E+01 0.175635E+01 0.175231E+01 0.175737E+01 0.175594E+01 0.175714E+01 0.175671E+01 0.175502E+01 0.175714E+01 0.175576E+01 0.175627E+01 0.175716E+01 0.175502E+01 0.175482E+01 0.175556E+01 0.175539E+01 0.175612E+01 0.175684E+01 0.175599E+01 0.175418E+01 0.175309E+01 0.175485E+01 0.175685E+01 0.175732E+01 0.175556E+01 0.175297E+01 0.175321E+01 0.175649E+01 0.175672E+01 0.175574E+01 0.175715E+01 0.175850E+01 0.175517E+01 0.175912E+01 0.175558E+01 0.175694E+01 0.175585E+01 0.175519E+01 0.175658E+01 0.175595E+01 0.175563E+01 0.175464E+01 0.175723E+01 0.175781E+01 0.175702E+01 0.175582E+01 0.175223E+01 0.175761E+01 0.175831E+01 0.175522E+01 0.175692E+01 0.175728E+01 0.175598E+01 0.175549E+01 0.175544E+01 0.175865E+01 0.175825E+01 0.175921E+01 0.175931E+01 0.175644E+01 0.175634E+01 0.175576E+01 0.175440E+01 0.175666E+01 0.175525E+01 0.175532E+01 0.175574E+01 0.175704E+01 0.175629E+01 0.175856E+01 0.175396E+01 0.175846E+01 0.175880E+01 0.175535E+01 0.175904E+01 0.175816E+01 0.175663E+01 0.175483E+01 0.175743E+01 0.175423E+01 0.175717E+01 0.175700E+01 0.175496E+01 0.175636E+01 0.175547E+01 0.175512E+01 0.175718E+01
3.341 0.168395E+01 0.17E-01 0.92E-01 0.168179E+01 0.168500E+01 0.168539E+01 0.168177E+01 0.168340E+01 0.168348E+01 0.167948E+01 0.168627E+01 0.168376E+01 0.168441E+01 0.168459E+01 0.168290E+01 0.168661E+01 0.168287E+01 0.168315E+01 0.167972E+01 0.168609E+01 0.168424E+01 0.168363E+01 0.168473E+01 0.168338E+01 0.168502E+01 0.168290E+01 0.168427E+01 0.168470E+01 0.168299E+01 0.168205E+01 0.168343E+01 0.168475E+01 0.168463E+01 0.168676E+01 0.168334E+01 0.168130E+01 0.168047E+01 0.168317E+01 0.168501E+01 0.168359E+01 0.168243E+01 0.168096E+01 0.168095E+01 0.168260E+01 0.168351E+01 0.168280E+01 0.168408E+01 0.168556E+01 0.168347E+01 0.168676E+01 0.168422E+01 0.168292E+01 0.168516E+01 0.168262E+01 0.168429E+01 0.168433E+01 0.168227E+01 0.168268E+01 0.168393E+01 0.168584E+01 0.168413E+01 0.168342E+01 0.167931E+01 0.168609E+01 0.168561E+01 0.168357E+01 0.168413E+01 0.168527E+01 0.168520E+01 0.168325E+01 0.168287E+01 0.168609E+01 0.168563E+01 0.168578E+01 0.168600E+01 0.168528E+01 0.168400E+01 0.168398E+01 0.168374E+01 0.168429E+01 0.168354E+01 0.168257E+01 0.168443E+01 0.168511E+01 0.168598E+01 0.168542E+01 0.168186E+01 0.168520E+01 0.168658E+01 0.168180E+01 0.168681E+01 0.168590E+01 0.168438E+01 0.168194E+01 0.168600E+01 0.168050E+01 0.168556E+01 0.168634E+01 0.168409E+01 0.168412E+01 0.168338E+01 0.168213E+01 0.168569E+01
3.500 0.161024E+01 0.20E-01 0.95E-01 0.161078E+01 0.161246E+01 0.161031E+01 0.160683E+01 0.161146E+01 0.160806E+01 0.160473E+01 0.161266E+01 0.161167E+01 0.161203E+01 0.161139E+01 0.160954E+01 0.161095E+01 0.161055E+01 0.160873E+01 0.160550E+01 0.161247E+01 0.161107E+01 0.160854E+01 0.161194E+01 0.161021E+01 0.161237E+01 0.161071E+01 0.161104E+01 0.160724E+01 0.160812E+01 0.160615E+01 0.160913E+01 0.161110E+01 0.161139E+01 0.161365E+01 0.160916E+01 0.160748E+01 0.160693E+01 0.160836E+01 0.161076E+01 0.160831E+01 0.160817E+01 0.160865E+01 0.160807E+01 0.160969E+01 0.160987E+01 0.160954E+01 0.161119E+01 0.161235E+01 0.160982E+01 0.161182E+01 0.161156E+01 0.160990E+01 0.161205E+01 0.160862E+01 0.161147E+01 0.161081E+01 0.160696E+01 0.161021E+01 0.161029E+01 0.161298E+01 0.161034E+01 0.161089E+01 0.160544E+01 0.161359E+01 0.161217E+01 0.161032E+01 0.161034E+01 0.161117E+01 0.161093E+01 0.161070E+01 0.160789E+01 0.161243E+01 0.161280E+01 0.161097E+01 0.161022E+01 0.161175E+01 0.161000E+01 0.160811E+01 0.160939E+01 0.161096E+01 0.160849E+01 0.160898E+01 0.161077E+01 0.161260E+01 0.161310E+01 0.161200E+01 0.160776E+01 0.161074E+01 0.161182E+01 0.160910E+01 0.161170E+01 0.161510E+01 0.161080E+01 0.160857E+01 0.161269E+01 0.160583E+01 0.161263E+01 0.161320E+01 0.161045E+01 0.161041E+01 0.160827E+01 0.160742E+01 0.161069E+01
3.659 0.155121E+01 0.26E-01 0.68E-01 0.155079E+01 0.155297E+01 0.155377E+01 0.154783E+01 0.155105E+01 0.154723E+01 0.154394E+01 0.155306E+01 0.155227E+01 0.155164E+01 0.155067E+01 0.155075E+01 0.155157E+01 0.155056E+01 0.154794E+01 0.154468E+01 0.155448E+01 0.154898E+01 0.154937E+01 0.155137E+01 0.155258E+01 0.155365E+01 0.155043E+01 0.155202E+01 0.154826E+01 0.155110E+01 0.154560E+01 0.154956E+01 0.155096E+01 0.155232E+01 0.155488E+01 0.155052E+01 0.155133E+01 0.154683E+01 0.154958E+01 0.155016E+01 0.154823E+01 0.155043E+01 0.155108E+01 0.154914E+01 0.155183E+01 0.155000E+01 0.155001E+01 0.155250E+01 0.155414E+01 0.154878E+01 0.155305E+01 0.155058E+01 0.155482E+01 0.155364E+01 0.154996E+01 0.155632E+01 0.154998E+01 0.154877E+01 0.155230E+01 0.154944E+01 0.155263E+01 0.155068E+01 0.155142E+01 0.154525E+01 0.155370E+01 0.155440E+01 0.155257E+01 0.155264E+01 0.155465E+01 0.155473E+01 0.155194E+01 0.155036E+01 0.155495E+01 0.155343E+01 0.155166E+01 0.155140E+01 0.155387E+01 0.155065E+01 0.155046E+01 0.154638E+01 0.155340E+01 0.155078E+01 0.155013E+01 0.155172E+01 0.155498E+01 0.155307E+01 0.155100E+01 0.154957E+01 0.155315E+01 0.155404E+01 0.154789E+01 0.155421E+01 0.155713E+01 0.155240E+01 0.155007E+01 0.155384E+01 0.154478E+01 0.155406E+01 0.155226E+01 0.155264E+01 0.155050E+01 0.154875E+01 0.154698E+01 0.155268E+01
3.818 0.150094E+01 0.32E-01 0.84E-01 0.150220E+01 0.150066E+01 0.150277E+01 0.149924E+01 0.149917E+01 0.149489E+01 0.149309E+01 0.150249E+01 0.150141E+01 0.150380E+01 0.150503E+01 0.150008E+01 0.149894E+01 0.149853E+01 0.149879E+01 0.149497E+01 0.150197E+01 0.149671E+01 0.150019E+01 0.150281E+01 0.150147E+01 0.150394E+01 0.150302E+01 0.150308E+01 0.149819E+01 0.150210E+01 0.149708E+01 0.150101E+01 0.150089E+01 0.150450E+01 0.150420E+01 0.150160E+01 0.149888E+01 0.149303E+01 0.149707E+01 0.150429E+01 0.150195E+01 0.150048E+01 0.150045E+01 0.149841E+01 0.150096E+01 0.149942E+01 0.150072E+01 0.150308E+01 0.150363E+01 0.149497E+01 0.150311E+01 0.150216E+01 0.150184E+01 0.150359E+01 0.149817E+01 0.150753E+01 0.149764E+01 0.149686E+01 0.149905E+01 0.150091E+01 0.150225E+01 0.150016E+01 0.149696E+01 0.149733E+01 0.150202E+01 0.150390E+01 0.150042E+01 0.150306E+01 0.150354E+01 0.150279E+01 0.150229E+01 0.150032E+01 0.150720E+01 0.150500E+01 0.150150E+01 0.149909E+01 0.150551E+01 0.150256E+01 0.150026E+01 0.149442E+01 0.150003E+01 0.149831E+01 0.149866E+01 0.150173E+01 0.150421E+01 0.150567E+01 0.150031E+01 0.149815E+01 0.150217E+01 0.150588E+01 0.149634E+01 0.150727E+01 0.150950E+01 0.150219E+01 0.150028E+01 0.150391E+01 0.149535E+01 0.150490E+01 0.150185E+01 0.149887E+01 0.149932E+01 0.149780E+01 0.149479E+01 0.150421E+01


==> anc/energy_b10p0_ch0_ev0_bins.dat <==
0.465 0.169452E+01 0.66E-04 0.00E+00 0.169453E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169451E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169451E+01 0.169453E+01 0.169452E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169451E+01 0.169452E+01 0.169453E+01 0.169451E+01 0.169452E+01 0.169452E+01 0.169451E+01 0.169451E+01 0.169452E+01 0.169451E+01 0.169452E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169451E+01 0.169453E+01 0.169453E+01 0.169451E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169451E+01 0.169452E+01 0.169453E+01 0.169453E+01 0.169452E+01 0.169453E+01 0.169452E+01 0.169454E+01 0.169451E+01 0.169453E+01 0.169453E+01 0.169451E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169453E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169451E+01 0.169452E+01 0.169451E+01 0.169453E+01 0.169453E+01 0.169452E+01 0.169454E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169452E+01 0.169453E+01 0.169451E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169452E+01 0.169451E+01 0.169452E+01 0.169452E+01 0.169453E+01 0.169453E+01 0.169450E+01 0.169452E+01 0.169452E+01 0.169452E+01
0.581 0.191755E+01 0.10E-03 0.00E+00 0.191757E+01 0.191756E+01 0.191755E+01 0.191754E+01 0.191756E+01 0.191755E+01 0.191753E+01 0.191755E+01 0.191756E+01 0.191755E+01 0.191756E+01 0.191757E+01 0.191754E+01 0.191757E+01 0.191755E+01 0.191757E+01 0.191755E+01 0.191755E+01 0.191756E+01 0.191754E+01 0.191754E+01 0.191756E+01 0.191754E+01 0.191755E+01 0.191754E+01 0.191754E+01 0.191753E+01 0.191754E+01 0.191754E+01 0.191755E+01 0.191756E+01 0.191755E+01 0.191754E+01 0.191754E+01 0.191754E+01 0.191756E+01 0.191756E+01 0.191754E+01 0.191756E+01 0.191755E+01 0.191755E+01 0.191755E+01 0.191755E+01 0.191753E+01 0.191754E+01 0.191756E+01 0.191756E+01 0.191755E+01 0.191756E+01 0.191755E+01 0.191758E+01 0.191754E+01 0.191757E+01 0.191756E+01 0.191753E+01 0.191755E+01 0.191755E+01 0.191757E+01 0.191756E+01 0.191757E+01 0.191755E+01 0.191755E+01 0.191756E+01 0.191754E+01 0.191755E+01 0.191754E+01 0.191756E+01 0.191755E+01 0.191756E+01 0.191758E+01 0.191755E+01 0.191755E+01 0.191755E+01 0.191756E+01 0.191754E+01 0.191756E+01 0.191754E+01 0.191755E+01 0.191754E+01 0.191754E+01 0.191755E+01 0.191755E+01 0.191754E+01 0.191755E+01 0.191755E+01 0.191756E+01 0.191755E+01 0.191755E+01 0.191756E+01 0.191755E+01 0.191755E+01 0.191754E+01 0.191754E+01 0.191755E+01 0.191756E+01 0.191756E+01 0.191753E+01 0.191755E+01 0.191755E+01 0.191755E+01
0.698 0.212729E+01 0.16E-03 0.25E-03 0.212732E+01 0.212730E+01 0.212729E+01 0.212728E+01 0.212730E+01 0.212729E+01 0.212726E+01 0.212728E+01 0.212730E+01 0.212730E+01 0.212730E+01 0.212732E+01 0.212727E+01 0.212732E+01 0.212730E+01 0.212732E+01 0.212730E+01 0.212729E+01 0.212730E+01 0.212727E+01 0.212728E+01 0.212731E+01 0.212727E+01 0.212730E+01 0.212728E+01 0.212728E+01 0.212726E+01 0.212728E+01 0.212728E+01 0.212729E+01 0.212731E+01 0.212729E+01 0.212728E+01 0.212727E+01 0.212727E+01 0.212732E+01 0.212730E+01 0.212728E+01 0.212731E+01 0.212729E+01 0.212730E+01 0.212730E+01 0.212730E+01 0.212726E+01 0.212728E+01 0.212730E+01 0.212731E+01 0.212729E+01 0.212730E+01 0.212730E+01 0.212733E+01 0.212728E+01 0.212732E+01 0.212731E+01 0.212726E+01 0.212729E+01 0.212730E+01 0.212732E+01 0.212731E+01 0.212732E+01 0.212729E+01 0.212728E+01 0.212731E+01 0.212727E+01 0.212729E+01 0.212727E+01 0.212730E+01 0.212730E+01 0.212730E+01 0.212734E+01 0.212730E+01 0.212729E+01 0.212729E+01 0.212730E+01 0.212728E+01 0.212732E+01 0.212727E+01 0.212729E+01 0.212728E+01 0.212728E+01 0.212729E+01 0.212730E+01 0.212728E+01 0.212729E+01 0.212729E+01 0.212731E+01 0.212730E+01 0.212729E+01 0.212730E+01 0.212729E+01 0.212730E+01 0.212727E+01 0.212728E+01 0.212729E+01 0.212730E+01 0.212730E+01 0.212725E+01 0.212729E+01 0.212730E+01 0.212729E+01
0.814 0.232879E+01 0.21E-03 0.34E-03 0.232883E+01 0.232880E+01 0.232879E+01 0.232878E+01 0.232881E+01 0.232878E+01 0.232874E+01 0.232878E+01 0.232880E+01 0.232880E+01 0.232881E+01 0.232882E+01 0.232877E+01 0.232883E+01 0.232880E+01 0.232883E+01 0.232880E+01 0.232879E+01 0.232881E+01 0.232876E+01 0.232878E+01 0.232881E+01 0.232877E+01 0.232880E+01 0.232878E+01 0.232877E+01 0.232875E+01 0.232877E+01 0.232877E+01 0.232878E+01 0.232881E+01 0.232879E+01 0.232877E+01 0.232876E+01 0.232877E+01 0.232882E+01 0.232881E+01 0.232877E+01 0.232882E+01 0.232880E+01 0.232880E+01 0.232879E+01 0.232880E+01 0.232875E+01 0.232878E+01 0.232881E+01 0.232881E+01 0.232879E+01 0.232879E+01 0.232880E+01 0.232884E+01 0.232877E+01 0.232882E+01 0.232881E+01 0.232875E+01 0.232878E+01 0.232880E+01 0.232882E+01 0.232882E+01 0.232882E+01 0.232879E+01 0.232878E+01 0.232881E+01 0.232877E+01 0.232879E+01 0.232877E+01 0.232880E+01 0.232880E+01 0.232880E+01 0.232885E+01 0.232879E+01 0.232879E+01 0.232879E+01 0.232880E+01 0.232878E+01 0.232882E+01 0.232876E+01 0.232879E+01 0.232878E+01 0.232877E+01 0.232879E+01 0.232880E+01 0.232877E+01 0.232879E+01 0.232879E+01 0.232882E+01 0.232879E+01 0.232879E+01 0.232881E+01 0.232879E+01 0.232880E+01 0.232876E+01 0.232878E+01 0.232879E+01 0.232879E+01 0.232880E+01 0.232874E+01 0.232879E+01 0.232880E+01 0.232879E+01
0.930 0.252478E+01 0.28E-03 0.45E-03 0.252483E+01 0.252480E+01 0.252478E+01 0.252476E+01 0.252480E+01 0.252477E+01 0.252472E+01 0.252476E+01 0.252480E+01 0.252479E+01 0.252480E+01 0.252482E+01 0.252475E+01 0.252483E+01 0.252480E+01 0.252484E+01 0.252480E+01 0.252479E+01 0.252480E+01 0.252474E+01 0.252477E+01 0.252481E+01 0.252475E+01 0.252479E+01 0.252476E+01 0.252476E+01 0.252473E+01 0.252476E+01 0.252475E+01 0.252477E+01 0.252481E+01 0.252478E+01 0.252475E+01 0.252474E+01 0.252475E+01 0.252482E+01 0.252481E+01 0.252475E+01 0.252481E+01 0.252479E+01 0.252479E+01 0.252478E+01 0.252480E+01 0.252473E+01 0.252476E+01 0.252480E+01 0.252481E+01 0.252479E+01 0.252478E+01 0.252479E+01 0.252485E+01 0.252475E+01 0.252483E+01 0.252481E+01 0.252473E+01 0.252477E+01 0.252479E+01 0.252482E+01 0.252482E+01 0.252483E+01 0.252479E+01 0.252476E+01 0.252481E+01 0.252475E+01 0.252478E+01 0.252475E+01 0.252480E+01 0.252479E+01 0.252480E+01 0.252486E+01 0.252478E+01 0.252478E+01 0.252478E+01 0.252480E+01 0.252477E+01 0.252482E+01 0.252474E+01 0.252478E+01 0.252477E+01 0.252475E+01 0.252477E+01 0.252480E+01 0.252475E+01 0.252478E+01 0.252478E+01 0.252482E+01 0.252479E+01 0.252478E+01 0.252480E+01 0.252478E+01 0.252480E+01 0.252474E+01 0.252477E+01 0.252477E+01 0.252479E+01 0.252480E+01 0.252471E+01 0.252478E+01 0.252479E+01 0.252478E+01
1.046 0.271693E+01 0.35E-03 0.51E-03 0.271699E+01 0.271694E+01 0.271693E+01 0.271690E+01 0.271695E+01 0.271691E+01 0.271685E+01 0.271690E+01 0.271694E+01 0.271694E+01 0.271695E+01 0.271697E+01 0.271688E+01 0.271699E+01 0.271694E+01 0.271699E+01 0.271695E+01 0.271693E+01 0.271695E+01 0.271688E+01 0.271691E+01 0.271696E+01 0.271688E+01 0.271693E+01 0.271690E+01 0.271690E+01 0.271686E+01 0.271690E+01 0.271689E+01 0.271691E+01 0.271696E+01 0.271692E+01 0.271689E+01 0.271687E+01 0.271689E+01 0.271698E+01 0.271696E+01 0.271688E+01 0.271697E+01 0.271694E+01 0.271694E+01 0.271692E+01 0.271695E+01 0.271687E+01 0.271690E+01 0.271695E+01 0.271696E+01 0.271693E+01 0.271693E+01 0.271693E+01 0.271702E+01 0.271688E+01 0.271698E+01 0.271696E+01 0.271686E+01 0.271691E+01 0.271694E+01 0.271697E+01 0.271697E+01 0.271698E+01 0.271693E+01 0.271690E+01 0.271696E+01 0.271690E+01 0.271693E+01 0.271688E+01 0.271694E+01 0.271693E+01 0.271695E+01 0.271702E+01 0.271693E+01 0.271692E+01 0.271693E+01 0.271694E+01 0.271691E+01 0.271697E+01 0.271688E+01 0.271692E+01 0.271691E+01 0.271689E+01 0.271691E+01 0.271694E+01 0.271689E+01 0.271692E+01 0.271692E+01 0.271697E+01 0.271694E+01 0.271692E+01 0.271695E+01 0.271692E+01 0.271695E+01 0.271687E+01 0.271691E+01 0.271691E+01 0.271693E+01 0.271695E+01 0.271684E+01 0.271692E+01 0.271694E+01 0.271692E+01
1.163 0.290631E+01 0.44E-03 0.67E-03 0.290639E+01 0.290633E+01 0.290631E+01 0.290627E+01 0.290634E+01 0.290629E+01 0.290621E+01 0.290628E+01 0.290633E+01 0.290633E+01 0.290634E+01 0.290637E+01 0.290626E+01 0.290639E+01 0.290633E+01 0.290639E+01 0.290634E+01 0.290632E+01 0.290634E+01 0.290625E+01 0.290629E+01 0.290634E+01 0.290625E+01 0.290632E+01 0.290627E+01 0.290628E+01 0.290623E+01 0.290627E+01 0.290626E+01 0.290630E+01 0.290635E+01 0.290630E+01 0.290626E+01 0.290624E+01 0.290627E+01 0.290638E+01 0.290635E+01 0.290626E+01 0.290637E+01 0.290633E+01 0.290633E+01 0.290630E+01 0.290634E+01 0.290624E+01 0.290628E+01 0.290635E+01 0.290635E+01 0.290632E+01 0.290630E+01 0.290632E+01 0.290643E+01 0.290626E+01 0.290638E+01 0.290635E+01 0.290623E+01 0.290629E+01 0.290633E+01 0.290637E+01 0.290636E+01 0.290637E+01 0.290632E+01 0.290628E+01 0.290634E+01 0.290628E+01 0.290631E+01 0.290625E+01 0.290633E+01 0.290631E+01 0.290634E+01 0.290643E+01 0.290631E+01 0.290631E+01 0.290632E+01 0.290633E+01 0.290629E+01 0.290636E+01 0.290624E+01 0.290631E+01 0.290629E+01 0.290627E+01 0.290629E+01 0.290633E+01 0.290627E+01 0.290630E+01 0.290630E+01 0.290636E+01 0.290632E+01 0.290630E+01 0.290634E+01 0.290631E+01 0.290634E+01 0.290624E+01 0.290630E+01 0.290630E+01 0.290632E+01 0.290633E+01 0.290621E+01 0.290631E+01 0.290632E+01 0.290630E+01
1.279 0.309365E+01 0.52E-03 0.79E-03 0.309374E+01 0.309367E+01 0.309365E+01 0.309360E+01 0.309368E+01 0.309362E+01 0.309353E+01 0.309361E+01 0.309367E+01 0.309367E+01 0.309367E+01 0.309371E+01 0.309360E+01 0.309373E+01 0.309367E+01 0.309374E+01 0.309367E+01 0.309366E+01 0.309368E+01 0.309357E+01 0.309362E+01 0.309368E+01 0.309358E+01 0.309366E+01 0.309360E+01 0.309361E+01 0.309354E+01 0.309360E+01 0.309358E+01 0.309363E+01 0.309369E+01 0.309362E+01 0.309359E+01 0.309356E+01 0.309359E+01 0.309373E+01 0.309369E+01 0.309358E+01 0.309371E+01 0.309367E+01 0.309368E+01 0.309363E+01 0.309367E+01 0.309357E+01 0.309361E+01 0.309369E+01 0.309369E+01 0.309366E+01 0.309363E+01 0.309365E+01 0.309378E+01 0.309358E+01 0.309373E+01 0.309370E+01 0.309355E+01 0.309363E+01 0.309367E+01 0.309371E+01 0.309370E+01 0.309372E+01 0.309366E+01 0.309360E+01 0.309368E+01 0.309361E+01 0.309364E+01 0.309358E+01 0.309367E+01 0.309364E+01 0.309368E+01 0.309378E+01 0.309365E+01 0.309365E+01 0.309366E+01 0.309367E+01 0.309361E+01 0.309370E+01 0.309356E+01 0.309364E+01 0.309362E+01 0.309360E+01 0.309362E+01 0.309367E+01 0.309359E+01 0.309363E+01 0.309363E+01 0.309370E+01 0.309366E+01 0.309362E+01 0.309368E+01 0.309365E+01 0.309368E+01 0.309356E+01 0.309362E+01 0.309362E+01 0.309365E+01 0.309367E+01 0.309353E+01 0.309364E+01 0.309365E+01 0.309363E+01
1.395 0.327934E+01 0.63E-03 0.94E-03 0.327946E+01 0.327937E+01 0.327935E+01 0.327928E+01 0.327938E+01 0.327930E+01 0.327920E+01 0.327930E+01 0.327936E+01 0.327937E+01 0.327937E+01 0.327942E+01 0.327928E+01 0.327944E+01 0.327937E+01 0.327945E+01 0.327937E+01 0.327935E+01 0.327938E+01 0.327925E+01 0.327931E+01 0.327938E+01 0.327926E+01 0.327936E+01 0.327928E+01 0.327929E+01 0.327921E+01 0.327929E+01 0.327927E+01 0.327932E+01 0.327940E+01 0.327930E+01 0.327927E+01 0.327923E+01 0.327928E+01 0.327944E+01 0.327939E+01 0.327926E+01 0.327942E+01 0.327937E+01 0.327938E+01 0.327931E+01 0.327937E+01 0.327924E+01 0.327930E+01 0.327940E+01 0.327938E+01 0.327936E+01 0.327932E+01 0.327935E+01 0.327951E+01 0.327927E+01 0.327944E+01 0.327940E+01 0.327922E+01 0.327931E+01 0.327937E+01 0.327942E+01 0.327941E+01 0.327942E+01 0.327936E+01 0.327929E+01 0.327939E+01 0.327929E+01 0.327933E+01 0.327926E+01 0.327936E+01 0.327934E+01 0.327939E+01 0.327949E+01 0.327934E+01 0.327934E+01 0.327936E+01 0.327937E+01 0.327930E+01 0.327941E+01 0.327924E+01 0.327934E+01 0.327931E+01 0.327928E+01 0.327930E+01 0.327937E+01 0.327928E+01 0.327933E+01 0.327932E+01 0.327941E+01 0.327936E+01 0.327932E+01 0.327938E+01 0.327934E+01 0.327939E+01 0.327924E+01 0.327931E+01 0.327931E+01 0.327934E+01 0.327937E+01 0.327920E+01 0.327934E+01 0.327934E+01 0.327932E+01
1.511 0.346381E+01 0.73E-03 0.11E-02 0.346396E+01 0.346385E+01 0.346382E+01 0.346374E+01 0.346386E+01 0.346376E+01 0.346364E+01 0.346376E+01 0.346384E+01 0.346384E+01 0.346385E+01 0.346390E+01 0.346374E+01 0.346393E+01 0.346385E+01 0.346393E+01 0.346384E+01 0.346382E+01 0.346387E+01 0.346371E+01 0.346378E+01 0.346387E+01 0.346372E+01 0.346384E+01 0.346375E+01 0.346376E+01 0.346366E+01 0.346375E+01 0.346373E+01 0.346380E+01 0.346387E+01 0.346376E+01 0.346373E+01 0.346368E+01 0.346375E+01 0.346393E+01 0.346388E+01 0.346372E+01 0.346390E+01 0.346385E+01 0.346386E+01 0.346378E+01 0.346385E+01 0.346370E+01 0.346376E+01 0.346389E+01 0.346386E+01 0.346384E+01 0.346379E+01 0.346383E+01 0.346401E+01 0.346373E+01 0.346393E+01 0.346388E+01 0.346367E+01 0.346378E+01 0.346385E+01 0.346389E+01 0.346390E+01 0.346391E+01 0.346385E+01 0.346375E+01 0.346387E+01 0.346377E+01 0.346380E+01 0.346372E+01 0.346384E+01 0.346381E+01 0.346387E+01 0.346399E+01 0.346382E+01 0.346382E+01 0.346384E+01 0.346385E+01 0.346377E+01 0.346390E+01 0.346369E+01 0.346381E+01 0.346377E+01 0.346374E+01 0.346377E+01 0.346384E+01 0.346373E+01 0.346380E+01 0.346378E+01 0.346389E+01 0.346384E+01 0.346379E+01 0.346387E+01 0.346381E+01 0.346387E+01 0.346369E+01 0.346378E+01 0.346378E+01 0.346381E+01 0.346384E+01 0.346365E+01 0.346381E+01 0.346380E+01 0.346378E+01
1.976 0.419348E+01 0.13E-02 0.00E+00 0.419375E+01 0.419354E+01 0.419356E+01 0.419332E+01 0.419353E+01 0.419337E+01 0.419317E+01 0.419339E+01 0.419351E+01 0.419353E+01 0.419355E+01 0.419363E+01 0.419337E+01 0.419367E+01 0.419354E+01 0.419364E+01 0.419353E+01 0.419355E+01 0.419361E+01 0.419333E+01 0.419342E+01 0.419358E+01 0.419336E+01 0.419352E+01 0.419337E+01 0.419341E+01 0.419319E+01 0.419334E+01 0.419333E+01 0.419346E+01 0.419358E+01 0.419335E+01 0.419332E+01 0.419321E+01 0.419337E+01 0.419371E+01 0.419362E+01 0.419329E+01 0.419360E+01 0.419359E+01 0.419354E+01 0.419335E+01 0.419355E+01 0.419328E+01 0.419343E+01 0.419364E+01 0.419353E+01 0.419355E+01 0.419335E+01 0.419349E+01 0.419387E+01 0.419336E+01 0.419367E+01 0.419358E+01 0.419321E+01 0.419341E+01 0.419354E+01 0.419360E+01 0.419363E+01 0.419364E+01 0.419358E+01 0.419337E+01 0.419359E+01 0.419345E+01 0.419346E+01 0.419328E+01 0.419349E+01 0.419346E+01 0.419359E+01 0.419377E+01 0.419348E+01 0.419349E+01 0.419348E+01 0.419349E+01 0.419343E+01 0.419361E+01 0.419325E+01 0.419345E+01 0.419341E+01 0.419336E+01 0.419339E+01 0.419354E+01 0.419335E+01 0.419344E+01 0.419345E+01 0.419362E+01 0.419353E+01 0.419340E+01 0.419359E+01 0.419351E+01 0.419358E+01 0.419326E+01 0.419342E+01 0.419340E+01 0.419346E+01 0.419352E+01 0.419321E+01 0.419347E+01 0.419343E+01 0.419342E+01
2.093 0.437450E+01 0.15E-02 0.26E-02 0.437481E+01 0.437459E+01 0.437461E+01 0.437430E+01 0.437456E+01 0.437439E+01 0.437417E+01 0.437441E+01 0.437454E+01 0.437456E+01 0.437459E+01 0.437468E+01 0.437439E+01 0.437474E+01 0.437457E+01 0.437468E+01 0.437457E+01 0.437459E+01 0.437467E+01 0.437436E+01 0.437444E+01 0.437461E+01 0.437438E+01 0.437457E+01 0.437438E+01 0.437441E+01 0.437420E+01 0.437436E+01 0.437434E+01 0.437450E+01 0.437463E+01 0.437435E+01 0.437432E+01 0.437420E+01 0.437438E+01 0.437477E+01 0.437467E+01 0.437429E+01 0.437463E+01 0.437464E+01 0.437457E+01 0.437436E+01 0.437460E+01 0.437428E+01 0.437446E+01 0.437471E+01 0.437458E+01 0.437460E+01 0.437436E+01 0.437451E+01 0.437496E+01 0.437437E+01 0.437473E+01 0.437462E+01 0.437419E+01 0.437441E+01 0.437458E+01 0.437464E+01 0.437468E+01 0.437469E+01 0.437463E+01 0.437440E+01 0.437464E+01 0.437449E+01 0.437449E+01 0.437428E+01 0.437452E+01 0.437450E+01 0.437462E+01 0.437484E+01 0.437451E+01 0.437453E+01 0.437451E+01 0.437451E+01 0.437445E+01 0.437465E+01 0.437424E+01 0.437449E+01 0.437442E+01 0.437438E+01 0.437440E+01 0.437456E+01 0.437438E+01 0.437447E+01 0.437446E+01 0.437466E+01 0.437455E+01 0.437442E+01 0.437464E+01 0.437456E+01 0.437463E+01 0.437425E+01 0.437444E+01 0.437440E+01 0.437449E+01 0.437455E+01 0.437422E+01 0.437449E+01 0.437443E+01 0.437444E+01
2.209 0.455532E+01 0.17E-02 0.30E-02 0.455567E+01 0.455539E+01 0.455545E+01 0.455509E+01 0.455537E+01 0.455522E+01 0.455496E+01 0.455522E+01 0.455538E+01 0.455539E+01 0.455542E+01 0.455552E+01 0.455519E+01 0.455558E+01 0.455539E+01 0.455551E+01 0.455539E+01 0.455543E+01 0.455550E+01 0.455518E+01 0.455527E+01 0.455543E+01 0.455519E+01 0.455539E+01 0.455518E+01 0.455522E+01 0.455498E+01 0.455515E+01 0.455514E+01 0.455533E+01 0.455547E+01 0.455514E+01 0.455510E+01 0.455497E+01 0.455518E+01 0.455561E+01 0.455550E+01 0.455506E+01 0.455548E+01 0.455549E+01 0.455540E+01 0.455516E+01 0.455541E+01 0.455507E+01 0.455527E+01 0.455557E+01 0.455538E+01 0.455545E+01 0.455513E+01 0.455534E+01 0.455583E+01 0.455518E+01 0.455558E+01 0.455545E+01 0.455497E+01 0.455519E+01 0.455542E+01 0.455549E+01 0.455551E+01 0.455552E+01 0.455547E+01 0.455520E+01 0.455547E+01 0.455532E+01 0.455531E+01 0.455506E+01 0.455534E+01 0.455534E+01 0.455544E+01 0.455569E+01 0.455535E+01 0.455535E+01 0.455534E+01 0.455533E+01 0.455528E+01 0.455548E+01 0.455503E+01 0.455531E+01 0.455523E+01 0.455518E+01 0.455520E+01 0.455539E+01 0.455521E+01 0.455528E+01 0.455527E+01 0.455550E+01 0.455537E+01 0.455522E+01 0.455549E+01 0.455538E+01 0.455546E+01 0.455503E+01 0.455526E+01 0.455521E+01 0.455531E+01 0.455538E+01 0.455502E+01 0.455532E+01 0.455525E+01 0.455526E+01
2.325 0.473556E+01 0.19E-02 0.30E-02 0.473596E+01 0.473564E+01 0.473572E+01 0.473529E+01 0.473560E+01 0.473548E+01 0.473516E+01 0.473544E+01 0.473564E+01 0.473563E+01 0.473567E+01 0.473579E+01 0.473543E+01 0.473585E+01 0.473562E+01 0.473577E+01 0.473563E+01 0.473571E+01 0.473578E+01 0.473541E+01 0.473549E+01 0.473568E+01 0.473542E+01 0.473565E+01 0.473542E+01 0.473546E+01 0.473519E+01 0.473538E+01 0.473537E+01 0.473558E+01 0.473575E+01 0.473532E+01 0.473530E+01 0.473516E+01 0.473538E+01 0.473589E+01 0.473577E+01 0.473526E+01 0.473574E+01 0.473575E+01 0.473566E+01 0.473536E+01 0.473567E+01 0.473531E+01 0.473551E+01 0.473587E+01 0.473561E+01 0.473573E+01 0.473536E+01 0.473559E+01 0.473615E+01 0.473541E+01 0.473586E+01 0.473568E+01 0.473515E+01 0.473538E+01 0.473568E+01 0.473574E+01 0.473578E+01 0.473577E+01 0.473574E+01 0.473541E+01 0.473575E+01 0.473560E+01 0.473555E+01 0.473526E+01 0.473556E+01 0.473558E+01 0.473567E+01 0.473596E+01 0.473557E+01 0.473558E+01 0.473557E+01 0.473557E+01 0.473552E+01 0.473572E+01 0.473522E+01 0.473556E+01 0.473546E+01 0.473541E+01 0.473542E+01 0.473565E+01 0.473545E+01 0.473555E+01 0.473550E+01 0.473577E+01 0.473565E+01 0.473546E+01 0.473576E+01 0.473565E+01 0.473571E+01 0.473523E+01 0.473550E+01 0.473542E+01 0.473555E+01 0.473563E+01 0.473524E+01 0.473556E+01 0.473548E+01 0.473549E+01
2.441 0.491570E+01 0.21E-02 0.34E-02 0.491615E+01 0.491579E+01 0.491587E+01 0.491539E+01 0.491573E+01 0.491559E+01 0.491525E+01 0.491556E+01 0.491579E+01 0.491577E+01 0.491579E+01 0.491594E+01 0.491557E+01 0.491603E+01 0.491576E+01 0.491591E+01 0.491576E+01 0.491588E+01 0.491596E+01 0.491554E+01 0.491563E+01 0.491583E+01 0.491558E+01 0.491578E+01 0.491555E+01 0.491557E+01 0.491527E+01 0.491548E+01 0.491551E+01 0.491573E+01 0.491589E+01 0.491542E+01 0.491541E+01 0.491524E+01 0.491552E+01 0.491604E+01 0.491594E+01 0.491538E+01 0.491589E+01 0.491592E+01 0.491580E+01 0.491547E+01 0.491579E+01 0.491542E+01 0.491561E+01 0.491606E+01 0.491575E+01 0.491591E+01 0.491547E+01 0.491570E+01 0.491633E+01 0.491553E+01 0.491602E+01 0.491585E+01 0.491525E+01 0.491547E+01 0.491582E+01 0.491588E+01 0.491593E+01 0.491593E+01 0.491590E+01 0.491553E+01 0.491591E+01 0.491575E+01 0.491569E+01 0.491538E+01 0.491569E+01 0.491573E+01 0.491583E+01 0.491614E+01 0.491572E+01 0.491571E+01 0.491568E+01 0.491569E+01 0.491566E+01 0.491588E+01 0.491534E+01 0.491572E+01 0.491558E+01 0.491552E+01 0.491554E+01 0.491582E+01 0.491557E+01 0.491570E+01 0.491565E+01 0.491594E+01 0.491580E+01 0.491557E+01 0.491595E+01 0.491577E+01 0.491586E+01 0.491534E+01 0.491562E+01 0.491555E+01 0.491567E+01 0.491578E+01 0.491536E+01 0.491569E+01 0.491560E+01 0.491562E+01
2.558 0.509526E+01 0.24E-02 0.34E-02 0.509576E+01 0.509537E+01 0.509546E+01 0.509493E+01 0.509525E+01 0.509516E+01 0.509478E+01 0.509509E+01 0.509538E+01 0.509535E+01 0.509534E+01 0.509555E+01 0.509512E+01 0.509564E+01 0.509531E+01 0.509549E+01 0.509530E+01 0.509549E+01 0.509558E+01 0.509512E+01 0.509516E+01 0.509542E+01 0.509515E+01 0.509535E+01 0.509512E+01 0.509510E+01 0.509479E+01 0.509503E+01 0.509507E+01 0.509528E+01 0.509546E+01 0.509492E+01 0.509493E+01 0.509473E+01 0.509504E+01 0.509566E+01 0.509555E+01 0.509489E+01 0.509548E+01 0.509553E+01 0.509536E+01 0.509497E+01 0.509532E+01 0.509496E+01 0.509522E+01 0.509568E+01 0.509532E+01 0.509553E+01 0.509497E+01 0.509526E+01 0.509597E+01 0.509507E+01 0.509563E+01 0.509537E+01 0.509475E+01 0.509501E+01 0.509540E+01 0.509545E+01 0.509553E+01 0.509553E+01 0.509549E+01 0.509506E+01 0.509552E+01 0.509532E+01 0.509524E+01 0.509492E+01 0.509523E+01 0.509531E+01 0.509538E+01 0.509573E+01 0.509525E+01 0.509528E+01 0.509523E+01 0.509522E+01 0.509524E+01 0.509545E+01 0.509485E+01 0.509530E+01 0.509512E+01 0.509506E+01 0.509511E+01 0.509541E+01 0.509513E+01 0.509527E+01 0.509521E+01 0.509552E+01 0.509537E+01 0.509511E+01 0.509553E+01 0.509534E+01 0.509545E+01 0.509482E+01 0.509521E+01 0.509509E+01 0.509517E+01 0.509533E+01 0.509488E+01 0.509526E+01 0.509514E+01 0.509516E+01
2.674 0.527468E+01 0.27E-02 0.40E-02 0.527521E+01 0.527480E+01 0.527491E+01 0.527433E+01 0.527464E+01 0.527457E+01 0.527412E+01 0.527448E+01 0.527483E+01 0.527476E+01 0.527473E+01 0.527498E+01 0.527457E+01 0.527510E+01 0.527477E+01 0.527489E+01 0.527471E+01 0.527493E+01 0.527504E+01 0.527452E+01 0.527456E+01 0.527482E+01 0.527457E+01 0.527479E+01 0.527449E+01 0.527451E+01 0.527417E+01 0.527441E+01 0.527446E+01 0.527474E+01 0.527488E+01 0.527430E+01 0.527427E+01 0.527405E+01 0.527443E+01 0.527511E+01 0.527503E+01 0.527429E+01 0.527484E+01 0.527497E+01 0.527474E+01 0.527434E+01 0.527475E+01 0.527439E+01 0.527465E+01 0.527516E+01 0.527472E+01 0.527499E+01 0.527434E+01 0.527468E+01 0.527549E+01 0.527445E+01 0.527508E+01 0.527482E+01 0.527409E+01 0.527437E+01 0.527482E+01 0.527490E+01 0.527501E+01 0.527497E+01 0.527495E+01 0.527448E+01 0.527491E+01 0.527477E+01 0.527469E+01 0.527428E+01 0.527466E+01 0.527472E+01 0.527480E+01 0.527516E+01 0.527466E+01 0.527469E+01 0.527464E+01 0.527461E+01 0.527467E+01 0.527491E+01 0.527420E+01 0.527473E+01 0.527449E+01 0.527446E+01 0.527448E+01 0.527485E+01 0.527454E+01 0.527467E+01 0.527463E+01 0.527499E+01 0.527482E+01 0.527448E+01 0.527496E+01 0.527481E+01 0.527492E+01 0.527418E+01 0.527462E+01 0.527449E+01 0.527453E+01 0.527476E+01 0.527428E+01 0.527467E+01 0.527456E+01 0.527456E+01
2.790 0.545441E+01 0.30E-02 0.00E+00 0.545493E+01 0.545454E+01 0.545466E+01 0.545394E+01 0.545435E+01 0.545429E+01 0.545379E+01 0.545418E+01 0.545457E+01 0.545444E+01 0.545445E+01 0.545475E+01 0.545431E+01 0.545489E+01 0.545453E+01 0.545469E+01 0.545446E+01 0.545468E+01 0.545486E+01 0.545425E+01 0.545432E+01 0.545461E+01 0.545430E+01 0.545456E+01 0.545422E+01 0.545421E+01 0.545391E+01 0.545416E+01 0.545413E+01 0.545446E+01 0.545465E+01 0.545399E+01 0.545399E+01 0.545371E+01 0.545412E+01 0.545489E+01 0.545482E+01 0.545398E+01 0.545460E+01 0.545479E+01 0.545448E+01 0.545402E+01 0.545450E+01 0.545413E+01 0.545439E+01 0.545494E+01 0.545446E+01 0.545476E+01 0.545406E+01 0.545443E+01 0.545528E+01 0.545415E+01 0.545484E+01 0.545454E+01 0.545377E+01 0.545409E+01 0.545455E+01 0.545467E+01 0.545476E+01 0.545473E+01 0.545469E+01 0.545417E+01 0.545472E+01 0.545448E+01 0.545443E+01 0.545398E+01 0.545442E+01 0.545446E+01 0.545455E+01 0.545496E+01 0.545436E+01 0.545443E+01 0.545437E+01 0.545429E+01 0.545439E+01 0.545466E+01 0.545386E+01 0.545448E+01 0.545425E+01 0.545421E+01 0.545425E+01 0.545460E+01 0.545431E+01 0.545442E+01 0.545439E+01 0.545474E+01 0.545455E+01 0.545417E+01 0.545474E+01 0.545462E+01 0.545465E+01 0.545386E+01 0.545435E+01 0.545423E+01 0.545422E+01 0.545447E+01 0.545399E+01 0.545439E+01 0.545428E+01 0.545428E+01


==> anc/energy_b10p0_ch1_ev0_bins.dat <==
0.465 0.481047E+01 0.40E-02 0.67E-02 0.481047E+01 0.481050E+01 0.481037E+01 0.481081E+01 0.481062E+01 0.481005E+01 0.481110E+01 0.481043E+01 0.481143E+01 0.480995E+01 0.481034E+01 0.481046E+01 0.481101E+01 0.481003E+01 0.481057E+01 0.480969E+01 0.481042E+01 0.481088E+01 0.481071E+01 0.481120E+01 0.481062E+01 0.481063E+01 0.481081E+01 0.481024E+01 0.481025E+01 0.481072E+01 0.481082E+01 0.481126E+01 0.481010E+01 0.481057E+01 0.480992E+01 0.481085E+01 0.481079E+01 0.481089E+01 0.481046E+01 0.480896E+01 0.481054E+01 0.481068E+01 0.481035E+01 0.481032E+01 0.481048E+01 0.481101E+01 0.481035E+01 0.481062E+01 0.481052E+01 0.481035E+01 0.481065E+01 0.481065E+01 0.481040E+01 0.481103E+01 0.481015E+01 0.481002E+01 0.481015E+01 0.480993E+01 0.481129E+01 0.481040E+01 0.480975E+01 0.481036E+01 0.481030E+01 0.481036E+01 0.481028E+01 0.481003E+01 0.481029E+01 0.481069E+01 0.481082E+01 0.481069E+01 0.481007E+01 0.481083E+01 0.481042E+01 0.481000E+01 0.480993E+01 0.481117E+01 0.481018E+01 0.481007E+01 0.481027E+01 0.480958E+01 0.481083E+01 0.481026E+01 0.481011E+01 0.481056E+01 0.481107E+01 0.481008E+01 0.481097E+01 0.481032E+01 0.481062E+01 0.481009E+01 0.481106E+01 0.481081E+01 0.481091E+01 0.481032E+01 0.481000E+01 0.481075E+01 0.481008E+01 0.481035E+01 0.481014E+01 0.481039E+01 0.481077E+01 0.481033E+01 0.481055E+01 0.481068E+01
0.581 0.478198E+01 0.39E-02 0.66E-02 0.478188E+01 0.478216E+01 0.478177E+01 0.478224E+01 0.478217E+01 0.478174E+01 0.478259E+01 0.478195E+01 0.478279E+01 0.478141E+01 0.478174E+01 0.478183E+01 0.478235E+01 0.478144E+01 0.478195E+01 0.478140E+01 0.478199E+01 0.478219E+01 0.478218E+01 0.478280E+01 0.478209E+01 0.478212E+01 0.478233E+01 0.478184E+01 0.478177E+01 0.478223E+01 0.478232E+01 0.478291E+01 0.478157E+01 0.478219E+01 0.478137E+01 0.478240E+01 0.478231E+01 0.478239E+01 0.478200E+01 0.478094E+01 0.478180E+01 0.478228E+01 0.478203E+01 0.478189E+01 0.478165E+01 0.478234E+01 0.478185E+01 0.478220E+01 0.478196E+01 0.478181E+01 0.478225E+01 0.478230E+01 0.478199E+01 0.478254E+01 0.478171E+01 0.478158E+01 0.478165E+01 0.478174E+01 0.478278E+01 0.478181E+01 0.478155E+01 0.478197E+01 0.478142E+01 0.478186E+01 0.478169E+01 0.478164E+01 0.478163E+01 0.478229E+01 0.478225E+01 0.478224E+01 0.478182E+01 0.478239E+01 0.478200E+01 0.478150E+01 0.478122E+01 0.478246E+01 0.478195E+01 0.478170E+01 0.478159E+01 0.478107E+01 0.478234E+01 0.478181E+01 0.478130E+01 0.478215E+01 0.478261E+01 0.478168E+01 0.478248E+01 0.478178E+01 0.478231E+01 0.478142E+01 0.478229E+01 0.478251E+01 0.478234E+01 0.478161E+01 0.478141E+01 0.478210E+01 0.478171E+01 0.478175E+01 0.478173E+01 0.478193E+01 0.478222E+01 0.478188E+01 0.478235E+01 0.478202E+01
0.698 0.477237E+01 0.30E-02 0.21E-02 0.477228E+01 0.477253E+01 0.477233E+01 0.477265E+01 0.477212E+01 0.477228E+01 0.477289E+01 0.477267E+01 0.477284E+01 0.477201E+01 0.477203E+01 0.477239E+01 0.477242E+01 0.477194E+01 0.477194E+01 0.477199E+01 0.477216E+01 0.477263E+01 0.477257E+01 0.477314E+01 0.477235E+01 0.477240E+01 0.477277E+01 0.477220E+01 0.477224E+01 0.477248E+01 0.477283E+01 0.477299E+01 0.477221E+01 0.477285E+01 0.477180E+01 0.477267E+01 0.477249E+01 0.477266E+01 0.477266E+01 0.477187E+01 0.477235E+01 0.477293E+01 0.477205E+01 0.477269E+01 0.477199E+01 0.477250E+01 0.477213E+01 0.477267E+01 0.477236E+01 0.477221E+01 0.477258E+01 0.477264E+01 0.477212E+01 0.477284E+01 0.477183E+01 0.477217E+01 0.477196E+01 0.477201E+01 0.477281E+01 0.477245E+01 0.477219E+01 0.477239E+01 0.477207E+01 0.477215E+01 0.477225E+01 0.477204E+01 0.477233E+01 0.477274E+01 0.477243E+01 0.477276E+01 0.477200E+01 0.477236E+01 0.477236E+01 0.477194E+01 0.477201E+01 0.477265E+01 0.477219E+01 0.477230E+01 0.477220E+01 0.477161E+01 0.477263E+01 0.477230E+01 0.477238E+01 0.477251E+01 0.477269E+01 0.477211E+01 0.477268E+01 0.477216E+01 0.477266E+01 0.477221E+01 0.477233E+01 0.477269E+01 0.477215E+01 0.477228E+01 0.477205E+01 0.477251E+01 0.477228E+01 0.477217E+01 0.477241E+01 0.477218E+01 0.477277E+01 0.477242E+01 0.477254E+01 0.477253E+01
0.930 0.481145E+01 0.30E-02 0.23E-02 0.481137E+01 0.481159E+01 0.481148E+01 0.481168E+01 0.481124E+01 0.481132E+01 0.481192E+01 0.481169E+01 0.481192E+01 0.481114E+01 0.481112E+01 0.481154E+01 0.481134E+01 0.481100E+01 0.481095E+01 0.481108E+01 0.481116E+01 0.481180E+01 0.481173E+01 0.481225E+01 0.481147E+01 0.481143E+01 0.481166E+01 0.481112E+01 0.481133E+01 0.481152E+01 0.481183E+01 0.481195E+01 0.481119E+01 0.481182E+01 0.481097E+01 0.481170E+01 0.481164E+01 0.481179E+01 0.481170E+01 0.481108E+01 0.481149E+01 0.481210E+01 0.481110E+01 0.481190E+01 0.481101E+01 0.481168E+01 0.481119E+01 0.481181E+01 0.481142E+01 0.481123E+01 0.481172E+01 0.481161E+01 0.481131E+01 0.481189E+01 0.481090E+01 0.481128E+01 0.481107E+01 0.481116E+01 0.481205E+01 0.481150E+01 0.481119E+01 0.481156E+01 0.481120E+01 0.481119E+01 0.481123E+01 0.481119E+01 0.481153E+01 0.481183E+01 0.481160E+01 0.481179E+01 0.481097E+01 0.481146E+01 0.481149E+01 0.481085E+01 0.481115E+01 0.481162E+01 0.481136E+01 0.481140E+01 0.481131E+01 0.481088E+01 0.481161E+01 0.481142E+01 0.481151E+01 0.481151E+01 0.481197E+01 0.481120E+01 0.481165E+01 0.481122E+01 0.481181E+01 0.481124E+01 0.481132E+01 0.481187E+01 0.481114E+01 0.481110E+01 0.481116E+01 0.481140E+01 0.481146E+01 0.481125E+01 0.481150E+01 0.481142E+01 0.481181E+01 0.481159E+01 0.481154E+01 0.481152E+01
1.046 0.485499E+01 0.30E-02 0.23E-02 0.485488E+01 0.485518E+01 0.485507E+01 0.485522E+01 0.485477E+01 0.485487E+01 0.485545E+01 0.485517E+01 0.485560E+01 0.485466E+01 0.485473E+01 0.485511E+01 0.485475E+01 0.485453E+01 0.485453E+01 0.485461E+01 0.485473E+01 0.485541E+01 0.485520E+01 0.485575E+01 0.485499E+01 0.485480E+01 0.485521E+01 0.485467E+01 0.485496E+01 0.485499E+01 0.485536E+01 0.485550E+01 0.485460E+01 0.485532E+01 0.485448E+01 0.485523E+01 0.485510E+01 0.485539E+01 0.485523E+01 0.485471E+01 0.485497E+01 0.485564E+01 0.485461E+01 0.485535E+01 0.485454E+01 0.485522E+01 0.485477E+01 0.485538E+01 0.485504E+01 0.485476E+01 0.485531E+01 0.485509E+01 0.485492E+01 0.485541E+01 0.485450E+01 0.485484E+01 0.485465E+01 0.485473E+01 0.485561E+01 0.485496E+01 0.485473E+01 0.485517E+01 0.485479E+01 0.485469E+01 0.485472E+01 0.485474E+01 0.485507E+01 0.485531E+01 0.485512E+01 0.485537E+01 0.485459E+01 0.485497E+01 0.485506E+01 0.485440E+01 0.485489E+01 0.485510E+01 0.485492E+01 0.485495E+01 0.485479E+01 0.485449E+01 0.485515E+01 0.485504E+01 0.485510E+01 0.485502E+01 0.485558E+01 0.485491E+01 0.485508E+01 0.485479E+01 0.485529E+01 0.485479E+01 0.485472E+01 0.485539E+01 0.485461E+01 0.485468E+01 0.485483E+01 0.485497E+01 0.485497E+01 0.485465E+01 0.485510E+01 0.485500E+01 0.485526E+01 0.485521E+01 0.485499E+01 0.485515E+01
1.163 0.491219E+01 0.31E-02 0.17E-02 0.491215E+01 0.491235E+01 0.491229E+01 0.491237E+01 0.491191E+01 0.491203E+01 0.491260E+01 0.491237E+01 0.491284E+01 0.491193E+01 0.491192E+01 0.491234E+01 0.491201E+01 0.491172E+01 0.491171E+01 0.491176E+01 0.491192E+01 0.491252E+01 0.491249E+01 0.491300E+01 0.491226E+01 0.491207E+01 0.491241E+01 0.491194E+01 0.491220E+01 0.491225E+01 0.491253E+01 0.491262E+01 0.491185E+01 0.491252E+01 0.491161E+01 0.491246E+01 0.491235E+01 0.491260E+01 0.491245E+01 0.491182E+01 0.491223E+01 0.491291E+01 0.491181E+01 0.491260E+01 0.491178E+01 0.491247E+01 0.491191E+01 0.491255E+01 0.491224E+01 0.491195E+01 0.491245E+01 0.491225E+01 0.491207E+01 0.491266E+01 0.491168E+01 0.491204E+01 0.491186E+01 0.491184E+01 0.491286E+01 0.491207E+01 0.491195E+01 0.491239E+01 0.491193E+01 0.491178E+01 0.491193E+01 0.491195E+01 0.491232E+01 0.491256E+01 0.491229E+01 0.491246E+01 0.491180E+01 0.491218E+01 0.491227E+01 0.491158E+01 0.491216E+01 0.491225E+01 0.491214E+01 0.491218E+01 0.491203E+01 0.491178E+01 0.491235E+01 0.491216E+01 0.491232E+01 0.491233E+01 0.491270E+01 0.491217E+01 0.491224E+01 0.491193E+01 0.491258E+01 0.491198E+01 0.491193E+01 0.491258E+01 0.491189E+01 0.491180E+01 0.491197E+01 0.491212E+01 0.491219E+01 0.491174E+01 0.491227E+01 0.491216E+01 0.491234E+01 0.491248E+01 0.491227E+01 0.491234E+01
1.279 0.498115E+01 0.31E-02 0.18E-02 0.498106E+01 0.498124E+01 0.498121E+01 0.498139E+01 0.498087E+01 0.498094E+01 0.498148E+01 0.498132E+01 0.498191E+01 0.498087E+01 0.498093E+01 0.498131E+01 0.498087E+01 0.498071E+01 0.498068E+01 0.498068E+01 0.498096E+01 0.498145E+01 0.498149E+01 0.498190E+01 0.498114E+01 0.498105E+01 0.498146E+01 0.498087E+01 0.498118E+01 0.498120E+01 0.498145E+01 0.498164E+01 0.498080E+01 0.498147E+01 0.498052E+01 0.498144E+01 0.498129E+01 0.498159E+01 0.498142E+01 0.498092E+01 0.498107E+01 0.498179E+01 0.498074E+01 0.498152E+01 0.498068E+01 0.498140E+01 0.498089E+01 0.498150E+01 0.498124E+01 0.498094E+01 0.498152E+01 0.498120E+01 0.498101E+01 0.498170E+01 0.498069E+01 0.498102E+01 0.498076E+01 0.498075E+01 0.498174E+01 0.498095E+01 0.498092E+01 0.498134E+01 0.498089E+01 0.498066E+01 0.498088E+01 0.498095E+01 0.498136E+01 0.498157E+01 0.498132E+01 0.498136E+01 0.498077E+01 0.498111E+01 0.498128E+01 0.498052E+01 0.498119E+01 0.498124E+01 0.498105E+01 0.498111E+01 0.498106E+01 0.498080E+01 0.498142E+01 0.498111E+01 0.498130E+01 0.498122E+01 0.498171E+01 0.498122E+01 0.498130E+01 0.498098E+01 0.498151E+01 0.498090E+01 0.498091E+01 0.498154E+01 0.498082E+01 0.498074E+01 0.498085E+01 0.498104E+01 0.498112E+01 0.498070E+01 0.498129E+01 0.498117E+01 0.498131E+01 0.498139E+01 0.498125E+01 0.498126E+01
1.395 0.506156E+01 0.31E-02 0.20E-02 0.506156E+01 0.506157E+01 0.506151E+01 0.506188E+01 0.506135E+01 0.506137E+01 0.506197E+01 0.506180E+01 0.506243E+01 0.506129E+01 0.506131E+01 0.506172E+01 0.506123E+01 0.506114E+01 0.506117E+01 0.506112E+01 0.506138E+01 0.506186E+01 0.506199E+01 0.506239E+01 0.506152E+01 0.506145E+01 0.506183E+01 0.506125E+01 0.506164E+01 0.506159E+01 0.506190E+01 0.506208E+01 0.506114E+01 0.506186E+01 0.506090E+01 0.506190E+01 0.506171E+01 0.506199E+01 0.506182E+01 0.506142E+01 0.506156E+01 0.506220E+01 0.506119E+01 0.506189E+01 0.506119E+01 0.506179E+01 0.506118E+01 0.506189E+01 0.506159E+01 0.506136E+01 0.506189E+01 0.506165E+01 0.506139E+01 0.506210E+01 0.506106E+01 0.506137E+01 0.506122E+01 0.506119E+01 0.506222E+01 0.506129E+01 0.506136E+01 0.506179E+01 0.506141E+01 0.506107E+01 0.506140E+01 0.506144E+01 0.506175E+01 0.506192E+01 0.506172E+01 0.506167E+01 0.506118E+01 0.506149E+01 0.506172E+01 0.506109E+01 0.506167E+01 0.506161E+01 0.506144E+01 0.506144E+01 0.506141E+01 0.506122E+01 0.506185E+01 0.506155E+01 0.506160E+01 0.506166E+01 0.506207E+01 0.506161E+01 0.506161E+01 0.506140E+01 0.506185E+01 0.506131E+01 0.506119E+01 0.506185E+01 0.506125E+01 0.506100E+01 0.506132E+01 0.506142E+01 0.506150E+01 0.506109E+01 0.506169E+01 0.506152E+01 0.506163E+01 0.506183E+01 0.506167E+01 0.506166E+01
1.511 0.515093E+01 0.32E-02 0.20E-02 0.515091E+01 0.515096E+01 0.515087E+01 0.515119E+01 0.515059E+01 0.515072E+01 0.515135E+01 0.515126E+01 0.515175E+01 0.515056E+01 0.515062E+01 0.515111E+01 0.515050E+01 0.515052E+01 0.515058E+01 0.515045E+01 0.515070E+01 0.515120E+01 0.515133E+01 0.515175E+01 0.515093E+01 0.515079E+01 0.515119E+01 0.515077E+01 0.515108E+01 0.515100E+01 0.515124E+01 0.515154E+01 0.515056E+01 0.515121E+01 0.515029E+01 0.515125E+01 0.515100E+01 0.515135E+01 0.515133E+01 0.515086E+01 0.515089E+01 0.515153E+01 0.515057E+01 0.515127E+01 0.515044E+01 0.515107E+01 0.515057E+01 0.515122E+01 0.515098E+01 0.515088E+01 0.515141E+01 0.515100E+01 0.515078E+01 0.515150E+01 0.515045E+01 0.515076E+01 0.515054E+01 0.515062E+01 0.515147E+01 0.515067E+01 0.515084E+01 0.515128E+01 0.515067E+01 0.515037E+01 0.515075E+01 0.515078E+01 0.515112E+01 0.515127E+01 0.515106E+01 0.515099E+01 0.515070E+01 0.515088E+01 0.515122E+01 0.515044E+01 0.515105E+01 0.515091E+01 0.515076E+01 0.515076E+01 0.515087E+01 0.515058E+01 0.515122E+01 0.515091E+01 0.515102E+01 0.515106E+01 0.515144E+01 0.515095E+01 0.515098E+01 0.515068E+01 0.515126E+01 0.515063E+01 0.515062E+01 0.515121E+01 0.515059E+01 0.515032E+01 0.515065E+01 0.515077E+01 0.515086E+01 0.515046E+01 0.515108E+01 0.515084E+01 0.515105E+01 0.515104E+01 0.515102E+01 0.515106E+01
1.628 0.524851E+01 0.33E-02 0.17E-02 0.524850E+01 0.524856E+01 0.524840E+01 0.524872E+01 0.524821E+01 0.524831E+01 0.524897E+01 0.524882E+01 0.524939E+01 0.524818E+01 0.524823E+01 0.524864E+01 0.524812E+01 0.524809E+01 0.524808E+01 0.524821E+01 0.524836E+01 0.524876E+01 0.524900E+01 0.524936E+01 0.524846E+01 0.524848E+01 0.524882E+01 0.524835E+01 0.524866E+01 0.524850E+01 0.524879E+01 0.524905E+01 0.524822E+01 0.524878E+01 0.524782E+01 0.524877E+01 0.524855E+01 0.524882E+01 0.524900E+01 0.524850E+01 0.524838E+01 0.524918E+01 0.524808E+01 0.524890E+01 0.524803E+01 0.524873E+01 0.524805E+01 0.524880E+01 0.524856E+01 0.524848E+01 0.524892E+01 0.524844E+01 0.524838E+01 0.524916E+01 0.524794E+01 0.524826E+01 0.524812E+01 0.524813E+01 0.524906E+01 0.524826E+01 0.524838E+01 0.524885E+01 0.524833E+01 0.524797E+01 0.524840E+01 0.524840E+01 0.524858E+01 0.524890E+01 0.524872E+01 0.524859E+01 0.524821E+01 0.524841E+01 0.524884E+01 0.524800E+01 0.524875E+01 0.524849E+01 0.524825E+01 0.524833E+01 0.524841E+01 0.524808E+01 0.524880E+01 0.524854E+01 0.524861E+01 0.524864E+01 0.524907E+01 0.524857E+01 0.524867E+01 0.524838E+01 0.524883E+01 0.524816E+01 0.524820E+01 0.524882E+01 0.524823E+01 0.524799E+01 0.524824E+01 0.524832E+01 0.524840E+01 0.524789E+01 0.524865E+01 0.524843E+01 0.524852E+01 0.524863E+01 0.524854E+01 0.524864E+01
1.744 0.535326E+01 0.33E-02 0.13E-02 0.535315E+01 0.535324E+01 0.535317E+01 0.535342E+01 0.535295E+01 0.535309E+01 0.535366E+01 0.535346E+01 0.535416E+01 0.535290E+01 0.535283E+01 0.535337E+01 0.535296E+01 0.535304E+01 0.535279E+01 0.535290E+01 0.535315E+01 0.535355E+01 0.535372E+01 0.535415E+01 0.535314E+01 0.535317E+01 0.535343E+01 0.535316E+01 0.535342E+01 0.535324E+01 0.535351E+01 0.535375E+01 0.535304E+01 0.535347E+01 0.535259E+01 0.535357E+01 0.535333E+01 0.535362E+01 0.535377E+01 0.535324E+01 0.535325E+01 0.535388E+01 0.535279E+01 0.535363E+01 0.535268E+01 0.535334E+01 0.535276E+01 0.535351E+01 0.535334E+01 0.535318E+01 0.535371E+01 0.535324E+01 0.535306E+01 0.535392E+01 0.535269E+01 0.535294E+01 0.535284E+01 0.535301E+01 0.535364E+01 0.535305E+01 0.535316E+01 0.535363E+01 0.535302E+01 0.535277E+01 0.535307E+01 0.535311E+01 0.535342E+01 0.535351E+01 0.535354E+01 0.535335E+01 0.535306E+01 0.535322E+01 0.535357E+01 0.535277E+01 0.535343E+01 0.535315E+01 0.535304E+01 0.535306E+01 0.535306E+01 0.535284E+01 0.535366E+01 0.535332E+01 0.535345E+01 0.535340E+01 0.535375E+01 0.535341E+01 0.535347E+01 0.535293E+01 0.535360E+01 0.535294E+01 0.535292E+01 0.535371E+01 0.535301E+01 0.535273E+01 0.535298E+01 0.535306E+01 0.535317E+01 0.535266E+01 0.535344E+01 0.535325E+01 0.535319E+01 0.535326E+01 0.535330E+01 0.535351E+01
1.860 0.546572E+01 0.34E-02 0.18E-02 0.546572E+01 0.546574E+01 0.546567E+01 0.546593E+01 0.546545E+01 0.546544E+01 0.546604E+01 0.546598E+01 0.546668E+01 0.546511E+01 0.546525E+01 0.546575E+01 0.546545E+01 0.546545E+01 0.546528E+01 0.546552E+01 0.546552E+01 0.546599E+01 0.546609E+01 0.546659E+01 0.546569E+01 0.546562E+01 0.546573E+01 0.546563E+01 0.546598E+01 0.546567E+01 0.546605E+01 0.546617E+01 0.546544E+01 0.546589E+01 0.546520E+01 0.546605E+01 0.546572E+01 0.546614E+01 0.546628E+01 0.546577E+01 0.546564E+01 0.546634E+01 0.546531E+01 0.546614E+01 0.546510E+01 0.546584E+01 0.546527E+01 0.546592E+01 0.546584E+01 0.546568E+01 0.546626E+01 0.546581E+01 0.546557E+01 0.546642E+01 0.546515E+01 0.546546E+01 0.546524E+01 0.546533E+01 0.546617E+01 0.546546E+01 0.546549E+01 0.546597E+01 0.546553E+01 0.546518E+01 0.546564E+01 0.546556E+01 0.546600E+01 0.546588E+01 0.546613E+01 0.546572E+01 0.546564E+01 0.546560E+01 0.546607E+01 0.546529E+01 0.546597E+01 0.546563E+01 0.546543E+01 0.546559E+01 0.546547E+01 0.546526E+01 0.546610E+01 0.546573E+01 0.546581E+01 0.546582E+01 0.546631E+01 0.546587E+01 0.546598E+01 0.546540E+01 0.546611E+01 0.546537E+01 0.546529E+01 0.546625E+01 0.546545E+01 0.546523E+01 0.546541E+01 0.546545E+01 0.546552E+01 0.546518E+01 0.546592E+01 0.546577E+01 0.546564E+01 0.546580E+01 0.546584E+01 0.546603E+01
1.976 0.558314E+01 0.36E-02 0.12E-02 0.558312E+01 0.558308E+01 0.558311E+01 0.558338E+01 0.558287E+01 0.558280E+01 0.558351E+01 0.558344E+01 0.558417E+01 0.558264E+01 0.558270E+01 0.558318E+01 0.558283E+01 0.558293E+01 0.558265E+01 0.558303E+01 0.558296E+01 0.558349E+01 0.558340E+01 0.558403E+01 0.558310E+01 0.558292E+01 0.558316E+01 0.558303E+01 0.558351E+01 0.558311E+01 0.558345E+01 0.558358E+01 0.558278E+01 0.558329E+01 0.558256E+01 0.558348E+01 0.558314E+01 0.558355E+01 0.558360E+01 0.558308E+01 0.558306E+01 0.558378E+01 0.558288E+01 0.558356E+01 0.558254E+01 0.558314E+01 0.558258E+01 0.558333E+01 0.558315E+01 0.558309E+01 0.558390E+01 0.558321E+01 0.558306E+01 0.558372E+01 0.558250E+01 0.558280E+01 0.558268E+01 0.558284E+01 0.558355E+01 0.558276E+01 0.558289E+01 0.558339E+01 0.558295E+01 0.558256E+01 0.558286E+01 0.558296E+01 0.558331E+01 0.558325E+01 0.558368E+01 0.558303E+01 0.558290E+01 0.558300E+01 0.558350E+01 0.558271E+01 0.558334E+01 0.558298E+01 0.558296E+01 0.558311E+01 0.558293E+01 0.558272E+01 0.558340E+01 0.558329E+01 0.558306E+01 0.558331E+01 0.558381E+01 0.558340E+01 0.558342E+01 0.558258E+01 0.558360E+01 0.558270E+01 0.558285E+01 0.558375E+01 0.558308E+01 0.558264E+01 0.558296E+01 0.558283E+01 0.558299E+01 0.558257E+01 0.558329E+01 0.558311E+01 0.558304E+01 0.558318E+01 0.558330E+01 0.558343E+01
2.093 0.570419E+01 0.38E-02 0.14E-02 0.570409E+01 0.570436E+01 0.570418E+01 0.570433E+01 0.570401E+01 0.570379E+01 0.570474E+01 0.570437E+01 0.570539E+01 0.570369E+01 0.570385E+01 0.570425E+01 0.570385E+01 0.570406E+01 0.570366E+01 0.570389E+01 0.570392E+01 0.570445E+01 0.570438E+01 0.570510E+01 0.570408E+01 0.570401E+01 0.570436E+01 0.570410E+01 0.570465E+01 0.570405E+01 0.570443E+01 0.570458E+01 0.570370E+01 0.570432E+01 0.570358E+01 0.570455E+01 0.570428E+01 0.570478E+01 0.570465E+01 0.570414E+01 0.570401E+01 0.570494E+01 0.570404E+01 0.570457E+01 0.570365E+01 0.570415E+01 0.570366E+01 0.570443E+01 0.570430E+01 0.570429E+01 0.570504E+01 0.570424E+01 0.570411E+01 0.570479E+01 0.570357E+01 0.570397E+01 0.570365E+01 0.570385E+01 0.570464E+01 0.570390E+01 0.570385E+01 0.570441E+01 0.570405E+01 0.570346E+01 0.570397E+01 0.570396E+01 0.570436E+01 0.570430E+01 0.570482E+01 0.570401E+01 0.570395E+01 0.570383E+01 0.570457E+01 0.570371E+01 0.570448E+01 0.570397E+01 0.570398E+01 0.570405E+01 0.570387E+01 0.570390E+01 0.570445E+01 0.570436E+01 0.570433E+01 0.570433E+01 0.570488E+01 0.570455E+01 0.570451E+01 0.570370E+01 0.570448E+01 0.570401E+01 0.570380E+01 0.570487E+01 0.570406E+01 0.570356E+01 0.570422E+01 0.570387E+01 0.570401E+01 0.570359E+01 0.570441E+01 0.570424E+01 0.570402E+01 0.570429E+01 0.570436E+01 0.570449E+01
2.209 0.583059E+01 0.39E-02 0.22E-03 0.583039E+01 0.583085E+01 0.583038E+01 0.583082E+01 0.583040E+01 0.583023E+01 0.583095E+01 0.583078E+01 0.583191E+01 0.583019E+01 0.583033E+01 0.583059E+01 0.583011E+01 0.583034E+01 0.583014E+01 0.583031E+01 0.583016E+01 0.583117E+01 0.583085E+01 0.583143E+01 0.583057E+01 0.583040E+01 0.583058E+01 0.583058E+01 0.583111E+01 0.583036E+01 0.583080E+01 0.583105E+01 0.583014E+01 0.583074E+01 0.582990E+01 0.583095E+01 0.583060E+01 0.583108E+01 0.583097E+01 0.583050E+01 0.583063E+01 0.583142E+01 0.583027E+01 0.583093E+01 0.583016E+01 0.583041E+01 0.583004E+01 0.583083E+01 0.583076E+01 0.583076E+01 0.583140E+01 0.583041E+01 0.583051E+01 0.583120E+01 0.583005E+01 0.583045E+01 0.583002E+01 0.583037E+01 0.583113E+01 0.583023E+01 0.583019E+01 0.583095E+01 0.583067E+01 0.582973E+01 0.583029E+01 0.583049E+01 0.583073E+01 0.583063E+01 0.583145E+01 0.583028E+01 0.583042E+01 0.583037E+01 0.583093E+01 0.583035E+01 0.583079E+01 0.583038E+01 0.583044E+01 0.583032E+01 0.583029E+01 0.583048E+01 0.583082E+01 0.583063E+01 0.583067E+01 0.583082E+01 0.583110E+01 0.583105E+01 0.583085E+01 0.582995E+01 0.583098E+01 0.583047E+01 0.583006E+01 0.583129E+01 0.583060E+01 0.583008E+01 0.583049E+01 0.583023E+01 0.583039E+01 0.582994E+01 0.583071E+01 0.583060E+01 0.583033E+01 0.583073E+01 0.583079E+01 0.583090E+01
2.325 0.596224E+01 0.39E-02 0.31E-03 0.596226E+01 0.596235E+01 0.596196E+01 0.596243E+01 0.596209E+01 0.596195E+01 0.596269E+01 0.596240E+01 0.596345E+01 0.596194E+01 0.596198E+01 0.596231E+01 0.596190E+01 0.596206E+01 0.596167E+01 0.596199E+01 0.596180E+01 0.596256E+01 0.596265E+01 0.596308E+01 0.596228E+01 0.596206E+01 0.596244E+01 0.596215E+01 0.596274E+01 0.596185E+01 0.596259E+01 0.596262E+01 0.596185E+01 0.596234E+01 0.596143E+01 0.596239E+01 0.596209E+01 0.596256E+01 0.596259E+01 0.596221E+01 0.596225E+01 0.596303E+01 0.596195E+01 0.596252E+01 0.596184E+01 0.596220E+01 0.596175E+01 0.596234E+01 0.596241E+01 0.596248E+01 0.596318E+01 0.596219E+01 0.596214E+01 0.596278E+01 0.596160E+01 0.596201E+01 0.596174E+01 0.596209E+01 0.596248E+01 0.596197E+01 0.596181E+01 0.596255E+01 0.596239E+01 0.596108E+01 0.596205E+01 0.596224E+01 0.596217E+01 0.596238E+01 0.596290E+01 0.596202E+01 0.596216E+01 0.596197E+01 0.596233E+01 0.596221E+01 0.596254E+01 0.596195E+01 0.596229E+01 0.596193E+01 0.596207E+01 0.596222E+01 0.596280E+01 0.596233E+01 0.596242E+01 0.596239E+01 0.596273E+01 0.596268E+01 0.596232E+01 0.596158E+01 0.596273E+01 0.596211E+01 0.596180E+01 0.596292E+01 0.596216E+01 0.596178E+01 0.596226E+01 0.596202E+01 0.596190E+01 0.596147E+01 0.596225E+01 0.596207E+01 0.596188E+01 0.596249E+01 0.596239E+01 0.596272E+01
2.441 0.609515E+01 0.44E-02 0.16E-02 0.609511E+01 0.609489E+01 0.609483E+01 0.609528E+01 0.609468E+01 0.609497E+01 0.609560E+01 0.609532E+01 0.609681E+01 0.609481E+01 0.609505E+01 0.609508E+01 0.609502E+01 0.609487E+01 0.609469E+01 0.609478E+01 0.609450E+01 0.609556E+01 0.609553E+01 0.609604E+01 0.609494E+01 0.609504E+01 0.609526E+01 0.609501E+01 0.609575E+01 0.609468E+01 0.609544E+01 0.609557E+01 0.609471E+01 0.609516E+01 0.609443E+01 0.609514E+01 0.609478E+01 0.609550E+01 0.609551E+01 0.609520E+01 0.609521E+01 0.609594E+01 0.609497E+01 0.609551E+01 0.609490E+01 0.609493E+01 0.609456E+01 0.609521E+01 0.609533E+01 0.609574E+01 0.609620E+01 0.609515E+01 0.609517E+01 0.609581E+01 0.609451E+01 0.609499E+01 0.609472E+01 0.609486E+01 0.609536E+01 0.609477E+01 0.609481E+01 0.609572E+01 0.609497E+01 0.609396E+01 0.609518E+01 0.609515E+01 0.609530E+01 0.609523E+01 0.609585E+01 0.609472E+01 0.609488E+01 0.609478E+01 0.609525E+01 0.609521E+01 0.609532E+01 0.609443E+01 0.609542E+01 0.609486E+01 0.609501E+01 0.609509E+01 0.609561E+01 0.609538E+01 0.609535E+01 0.609546E+01 0.609582E+01 0.609557E+01 0.609533E+01 0.609436E+01 0.609560E+01 0.609481E+01 0.609469E+01 0.609584E+01 0.609491E+01 0.609474E+01 0.609520E+01 0.609491E+01 0.609486E+01 0.609432E+01 0.609519E+01 0.609505E+01 0.609477E+01 0.609530E+01 0.609506E+01 0.609574E+01
2.558 0.623443E+01 0.44E-02 0.15E-02 0.623457E+01 0.623408E+01 0.623408E+01 0.623471E+01 0.623422E+01 0.623439E+01 0.623477E+01 0.623481E+01 0.623565E+01 0.623412E+01 0.623432E+01 0.623450E+01 0.623424E+01 0.623397E+01 0.623379E+01 0.623417E+01 0.623385E+01 0.623513E+01 0.623520E+01 0.623523E+01 0.623433E+01 0.623444E+01 0.623472E+01 0.623431E+01 0.623479E+01 0.623391E+01 0.623455E+01 0.623492E+01 0.623373E+01 0.623444E+01 0.623365E+01 0.623456E+01 0.623444E+01 0.623466E+01 0.623450E+01 0.623459E+01 0.623458E+01 0.623513E+01 0.623426E+01 0.623479E+01 0.623408E+01 0.623428E+01 0.623408E+01 0.623423E+01 0.623461E+01 0.623506E+01 0.623557E+01 0.623448E+01 0.623419E+01 0.623490E+01 0.623419E+01 0.623435E+01 0.623401E+01 0.623409E+01 0.623448E+01 0.623386E+01 0.623411E+01 0.623509E+01 0.623451E+01 0.623332E+01 0.623450E+01 0.623465E+01 0.623445E+01 0.623455E+01 0.623539E+01 0.623381E+01 0.623412E+01 0.623401E+01 0.623452E+01 0.623414E+01 0.623481E+01 0.623356E+01 0.623444E+01 0.623427E+01 0.623437E+01 0.623455E+01 0.623482E+01 0.623460E+01 0.623465E+01 0.623469E+01 0.623524E+01 0.623493E+01 0.623447E+01 0.623385E+01 0.623487E+01 0.623399E+01 0.623401E+01 0.623507E+01 0.623409E+01 0.623418E+01 0.623450E+01 0.623388E+01 0.623390E+01 0.623338E+01 0.623431E+01 0.623433E+01 0.623424E+01 0.623449E+01 0.623441E+01 0.623480E+01
2.674 0.637651E+01 0.45E-02 0.16E-02 0.637683E+01 0.637630E+01 0.637603E+01 0.637687E+01 0.637631E+01 0.637649E+01 0.637665E+01 0.637672E+01 0.637804E+01 0.637651E+01 0.637636E+01 0.637654E+01 0.637651E+01 0.637624E+01 0.637607E+01 0.637662E+01 0.637594E+01 0.637683E+01 0.637702E+01 0.637734E+01 0.637643E+01 0.637639E+01 0.637698E+01 0.637635E+01 0.637686E+01 0.637582E+01 0.637684E+01 0.637742E+01 0.637607E+01 0.637627E+01 0.637585E+01 0.637649E+01 0.637617E+01 0.637698E+01 0.637700E+01 0.637642E+01 0.637657E+01 0.637714E+01 0.637654E+01 0.637673E+01 0.637611E+01 0.637620E+01 0.637659E+01 0.637636E+01 0.637677E+01 0.637740E+01 0.637747E+01 0.637672E+01 0.637659E+01 0.637680E+01 0.637628E+01 0.637653E+01 0.637605E+01 0.637592E+01 0.637627E+01 0.637623E+01 0.637610E+01 0.637704E+01 0.637648E+01 0.637541E+01 0.637629E+01 0.637639E+01 0.637671E+01 0.637648E+01 0.637708E+01 0.637597E+01 0.637609E+01 0.637608E+01 0.637662E+01 0.637659E+01 0.637656E+01 0.637565E+01 0.637674E+01 0.637637E+01 0.637662E+01 0.637647E+01 0.637674E+01 0.637671E+01 0.637666E+01 0.637691E+01 0.637736E+01 0.637669E+01 0.637657E+01 0.637576E+01 0.637708E+01 0.637630E+01 0.637599E+01 0.637688E+01 0.637616E+01 0.637633E+01 0.637657E+01 0.637559E+01 0.637623E+01 0.637519E+01 0.637651E+01 0.637627E+01 0.637593E+01 0.637686E+01 0.637692E+01 0.637708E+01
2.790 0.651950E+01 0.50E-02 0.56E-03 0.651977E+01 0.651927E+01 0.651905E+01 0.652005E+01 0.651945E+01 0.651960E+01 0.651984E+01 0.651949E+01 0.652100E+01 0.651924E+01 0.651905E+01 0.651936E+01 0.651887E+01 0.651923E+01 0.651883E+01 0.651978E+01 0.651885E+01 0.651980E+01 0.652009E+01 0.652050E+01 0.651987E+01 0.651942E+01 0.651919E+01 0.651953E+01 0.651982E+01 0.651834E+01 0.652016E+01 0.651998E+01 0.651881E+01 0.651912E+01 0.651880E+01 0.651950E+01 0.651929E+01 0.651990E+01 0.651974E+01 0.651953E+01 0.651958E+01 0.652022E+01 0.651957E+01 0.651940E+01 0.651889E+01 0.651922E+01 0.651940E+01 0.651933E+01 0.651985E+01 0.652048E+01 0.652002E+01 0.652009E+01 0.651947E+01 0.651979E+01 0.651910E+01 0.651933E+01 0.651935E+01 0.651903E+01 0.651959E+01 0.651919E+01 0.651906E+01 0.652006E+01 0.651935E+01 0.651856E+01 0.651925E+01 0.651948E+01 0.652001E+01 0.651954E+01 0.652037E+01 0.651865E+01 0.651908E+01 0.651876E+01 0.651944E+01 0.651937E+01 0.651973E+01 0.651830E+01 0.651966E+01 0.651969E+01 0.651920E+01 0.651962E+01 0.651973E+01 0.651958E+01 0.651933E+01 0.651977E+01 0.652060E+01 0.652028E+01 0.651975E+01 0.651880E+01 0.652035E+01 0.651907E+01 0.651907E+01 0.652038E+01 0.651946E+01 0.651960E+01 0.651940E+01 0.651882E+01 0.651924E+01 0.651827E+01 0.651988E+01 0.651957E+01 0.651952E+01 0.651966E+01 0.651939E+01 0.651987E+01


==> anc/energy_b10p0_ch2_ev0_bins.dat <==
1.279 0.632007E+01 0.25E-01 0.00E+00 0.631844E+01 0.632070E+01 0.631556E+01 0.632482E+01 0.631575E+01 0.632132E+01 0.632309E+01 0.632225E+01 0.632228E+01 0.632047E+01 0.631911E+01 0.632073E+01 0.632138E+01 0.631672E+01 0.631632E+01 0.631858E+01 0.631964E+01 0.632389E+01 0.631979E+01 0.632106E+01 0.632078E+01 0.632195E+01 0.632483E+01 0.632323E+01 0.632085E+01 0.632092E+01 0.631985E+01 0.632008E+01 0.632014E+01 0.632034E+01 0.632532E+01 0.632307E+01 0.632591E+01 0.631447E+01 0.632191E+01 0.631729E+01 0.632215E+01 0.632376E+01 0.631694E+01 0.632002E+01 0.631990E+01 0.632025E+01 0.631827E+01 0.631734E+01 0.631696E+01 0.631862E+01 0.631558E+01 0.632162E+01 0.632037E+01 0.632121E+01 0.632168E+01 0.632168E+01 0.632362E+01 0.631700E+01 0.632248E+01 0.632207E+01 0.632419E+01 0.631844E+01 0.631817E+01 0.631634E+01 0.631948E+01 0.631827E+01 0.631813E+01 0.631778E+01 0.632017E+01 0.632042E+01 0.631974E+01 0.631970E+01 0.632125E+01 0.631653E+01 0.631997E+01 0.632036E+01 0.631188E+01 0.631854E+01 0.631767E+01 0.631685E+01 0.632159E+01 0.632019E+01 0.631943E+01 0.632160E+01 0.632231E+01 0.631693E+01 0.631791E+01 0.631866E+01 0.631994E+01 0.632081E+01 0.632100E+01 0.632392E+01 0.631719E+01 0.632065E+01 0.632141E+01 0.631686E+01 0.631968E+01 0.631989E+01 0.632109E+01 0.632274E+01 0.632019E+01 0.632125E+01 0.632089E+01 0.631929E+01
1.511 0.643139E+01 0.20E-01 0.00E+00 0.642967E+01 0.643105E+01 0.642899E+01 0.643392E+01 0.643033E+01 0.643088E+01 0.643265E+01 0.643186E+01 0.643336E+01 0.643196E+01 0.642810E+01 0.643079E+01 0.642866E+01 0.642966E+01 0.642743E+01 0.643048E+01 0.643332E+01 0.643386E+01 0.642997E+01 0.643154E+01 0.643446E+01 0.643262E+01 0.643108E+01 0.643337E+01 0.643203E+01 0.643124E+01 0.643098E+01 0.643094E+01 0.643090E+01 0.643162E+01 0.643526E+01 0.643027E+01 0.643601E+01 0.643032E+01 0.642968E+01 0.642794E+01 0.643294E+01 0.643209E+01 0.642845E+01 0.643193E+01 0.642949E+01 0.643363E+01 0.643196E+01 0.642938E+01 0.643012E+01 0.642870E+01 0.643171E+01 0.643718E+01 0.643180E+01 0.643171E+01 0.643345E+01 0.643215E+01 0.643289E+01 0.643181E+01 0.643133E+01 0.643528E+01 0.643099E+01 0.643062E+01 0.642777E+01 0.642840E+01 0.643252E+01 0.643550E+01 0.642934E+01 0.642817E+01 0.643029E+01 0.642993E+01 0.643079E+01 0.643198E+01 0.643066E+01 0.643107E+01 0.643161E+01 0.643262E+01 0.642793E+01 0.642873E+01 0.643049E+01 0.642656E+01 0.643352E+01 0.643138E+01 0.643002E+01 0.643205E+01 0.643166E+01 0.643271E+01 0.642838E+01 0.643267E+01 0.642988E+01 0.643306E+01 0.643271E+01 0.643463E+01 0.643052E+01 0.643424E+01 0.643301E+01 0.642909E+01 0.643077E+01 0.643240E+01 0.643101E+01 0.643080E+01 0.643251E+01 0.643419E+01 0.643234E+01 0.643175E+01
1.628 0.647138E+01 0.22E-01 0.00E+00 0.646976E+01 0.647211E+01 0.647088E+01 0.647332E+01 0.647302E+01 0.647087E+01 0.647215E+01 0.647299E+01 0.647280E+01 0.647321E+01 0.646656E+01 0.647206E+01 0.646948E+01 0.646738E+01 0.646770E+01 0.647170E+01 0.647191E+01 0.647276E+01 0.647024E+01 0.647317E+01 0.647349E+01 0.647329E+01 0.647219E+01 0.647636E+01 0.647342E+01 0.647391E+01 0.647154E+01 0.647038E+01 0.646882E+01 0.647382E+01 0.647716E+01 0.646920E+01 0.647436E+01 0.647151E+01 0.647177E+01 0.647032E+01 0.647234E+01 0.647079E+01 0.647021E+01 0.647075E+01 0.646783E+01 0.647346E+01 0.647058E+01 0.647048E+01 0.646879E+01 0.646962E+01 0.646950E+01 0.647689E+01 0.647154E+01 0.646736E+01 0.647412E+01 0.647381E+01 0.647275E+01 0.647071E+01 0.647191E+01 0.647268E+01 0.646879E+01 0.647349E+01 0.646796E+01 0.646964E+01 0.647317E+01 0.647421E+01 0.647132E+01 0.646777E+01 0.647029E+01 0.646970E+01 0.647136E+01 0.647336E+01 0.647029E+01 0.646997E+01 0.647101E+01 0.647273E+01 0.646707E+01 0.647092E+01 0.647095E+01 0.646643E+01 0.647506E+01 0.646999E+01 0.646891E+01 0.647222E+01 0.647363E+01 0.647185E+01 0.646829E+01 0.647231E+01 0.646915E+01 0.647109E+01 0.647375E+01 0.647338E+01 0.647153E+01 0.647478E+01 0.647414E+01 0.647066E+01 0.646720E+01 0.647078E+01 0.647135E+01 0.646831E+01 0.647178E+01 0.647368E+01 0.646942E+01 0.646996E+01
2.093 0.677451E+01 0.21E-01 0.00E+00 0.677377E+01 0.677498E+01 0.677657E+01 0.677587E+01 0.677526E+01 0.677494E+01 0.677338E+01 0.677427E+01 0.677633E+01 0.677639E+01 0.677415E+01 0.677406E+01 0.677290E+01 0.677268E+01 0.677382E+01 0.677408E+01 0.677185E+01 0.677829E+01 0.677249E+01 0.677788E+01 0.677383E+01 0.677327E+01 0.677409E+01 0.677544E+01 0.677815E+01 0.677331E+01 0.677350E+01 0.677120E+01 0.677427E+01 0.677676E+01 0.677446E+01 0.677067E+01 0.677653E+01 0.677612E+01 0.677728E+01 0.677156E+01 0.677389E+01 0.677632E+01 0.677065E+01 0.677197E+01 0.676715E+01 0.677342E+01 0.677547E+01 0.677487E+01 0.677345E+01 0.677146E+01 0.677430E+01 0.677623E+01 0.677588E+01 0.677271E+01 0.677599E+01 0.677526E+01 0.677830E+01 0.677750E+01 0.677688E+01 0.677419E+01 0.677403E+01 0.677659E+01 0.677189E+01 0.677418E+01 0.677370E+01 0.677644E+01 0.677592E+01 0.677427E+01 0.677401E+01 0.677141E+01 0.677499E+01 0.677492E+01 0.677576E+01 0.677029E+01 0.677248E+01 0.677893E+01 0.677385E+01 0.677329E+01 0.677200E+01 0.677264E+01 0.677371E+01 0.677289E+01 0.677074E+01 0.677346E+01 0.677721E+01 0.677577E+01 0.677217E+01 0.677668E+01 0.677468E+01 0.677438E+01 0.677338E+01 0.677702E+01 0.677540E+01 0.677720E+01 0.677902E+01 0.677670E+01 0.677283E+01 0.677098E+01 0.677364E+01 0.677531E+01 0.677463E+01 0.677796E+01 0.677614E+01 0.677469E+01
2.209 0.686064E+01 0.22E-01 0.65E-02 0.686030E+01 0.685976E+01 0.686418E+01 0.686195E+01 0.686054E+01 0.685994E+01 0.685977E+01 0.686092E+01 0.686375E+01 0.686165E+01 0.685872E+01 0.686071E+01 0.685881E+01 0.685961E+01 0.685903E+01 0.685849E+01 0.685739E+01 0.686748E+01 0.686087E+01 0.686277E+01 0.686282E+01 0.685902E+01 0.685825E+01 0.685972E+01 0.686258E+01 0.685869E+01 0.685882E+01 0.685945E+01 0.686023E+01 0.686244E+01 0.686076E+01 0.685749E+01 0.686358E+01 0.686205E+01 0.686340E+01 0.685881E+01 0.685967E+01 0.686133E+01 0.685692E+01 0.685747E+01 0.685432E+01 0.686088E+01 0.685953E+01 0.686131E+01 0.686047E+01 0.686110E+01 0.685921E+01 0.686307E+01 0.686114E+01 0.686088E+01 0.686157E+01 0.686242E+01 0.686218E+01 0.686111E+01 0.686531E+01 0.686262E+01 0.685880E+01 0.686237E+01 0.686113E+01 0.686186E+01 0.685983E+01 0.685986E+01 0.686282E+01 0.686118E+01 0.686085E+01 0.685693E+01 0.686125E+01 0.686136E+01 0.686391E+01 0.685829E+01 0.685984E+01 0.686558E+01 0.685827E+01 0.686029E+01 0.685545E+01 0.686095E+01 0.686027E+01 0.685948E+01 0.685583E+01 0.685817E+01 0.686396E+01 0.686176E+01 0.686084E+01 0.686058E+01 0.686147E+01 0.685914E+01 0.685980E+01 0.686324E+01 0.685886E+01 0.686248E+01 0.686621E+01 0.686066E+01 0.685793E+01 0.685769E+01 0.685790E+01 0.685939E+01 0.686025E+01 0.686383E+01 0.686258E+01 0.686108E+01
2.325 0.695281E+01 0.24E-01 0.72E-02 0.695059E+01 0.695263E+01 0.695601E+01 0.695421E+01 0.695209E+01 0.695248E+01 0.695238E+01 0.695501E+01 0.695464E+01 0.695069E+01 0.695301E+01 0.695249E+01 0.695143E+01 0.695267E+01 0.695058E+01 0.694900E+01 0.694837E+01 0.695930E+01 0.695217E+01 0.695690E+01 0.695387E+01 0.695207E+01 0.695146E+01 0.695255E+01 0.695450E+01 0.695164E+01 0.695335E+01 0.695157E+01 0.695255E+01 0.695410E+01 0.695257E+01 0.694892E+01 0.695247E+01 0.695384E+01 0.695736E+01 0.694992E+01 0.695334E+01 0.695428E+01 0.694669E+01 0.695293E+01 0.694548E+01 0.695382E+01 0.695230E+01 0.695317E+01 0.695095E+01 0.695099E+01 0.695390E+01 0.695478E+01 0.695214E+01 0.695352E+01 0.695251E+01 0.695378E+01 0.695433E+01 0.695214E+01 0.695384E+01 0.695481E+01 0.695257E+01 0.695472E+01 0.695080E+01 0.695582E+01 0.695080E+01 0.695132E+01 0.695601E+01 0.695260E+01 0.695151E+01 0.694871E+01 0.695222E+01 0.695486E+01 0.695331E+01 0.695025E+01 0.695112E+01 0.695673E+01 0.695214E+01 0.695240E+01 0.694853E+01 0.695381E+01 0.695213E+01 0.695235E+01 0.694877E+01 0.694961E+01 0.695550E+01 0.695425E+01 0.695279E+01 0.695302E+01 0.695564E+01 0.695300E+01 0.695266E+01 0.695720E+01 0.695109E+01 0.695399E+01 0.695809E+01 0.695074E+01 0.695035E+01 0.695074E+01 0.695249E+01 0.695155E+01 0.695498E+01 0.695531E+01 0.695828E+01 0.695445E+01
2.441 0.705085E+01 0.27E-01 0.41E-02 0.705314E+01 0.705201E+01 0.705308E+01 0.705243E+01 0.705056E+01 0.705098E+01 0.704842E+01 0.705403E+01 0.705256E+01 0.704575E+01 0.704802E+01 0.704916E+01 0.704746E+01 0.704779E+01 0.704875E+01 0.704878E+01 0.704742E+01 0.705731E+01 0.705247E+01 0.704994E+01 0.705000E+01 0.704691E+01 0.704874E+01 0.705322E+01 0.705154E+01 0.705232E+01 0.705026E+01 0.705180E+01 0.704959E+01 0.705390E+01 0.705270E+01 0.704514E+01 0.705344E+01 0.705218E+01 0.705538E+01 0.704891E+01 0.705098E+01 0.705261E+01 0.704324E+01 0.705077E+01 0.704597E+01 0.705012E+01 0.705159E+01 0.705135E+01 0.704710E+01 0.705132E+01 0.705119E+01 0.705457E+01 0.705115E+01 0.705201E+01 0.705046E+01 0.705265E+01 0.705614E+01 0.705160E+01 0.705209E+01 0.705190E+01 0.705003E+01 0.705454E+01 0.705069E+01 0.705088E+01 0.704775E+01 0.704989E+01 0.705253E+01 0.705464E+01 0.704983E+01 0.704873E+01 0.705015E+01 0.705243E+01 0.705614E+01 0.704670E+01 0.704866E+01 0.705703E+01 0.704834E+01 0.705038E+01 0.704913E+01 0.704923E+01 0.705425E+01 0.704859E+01 0.704767E+01 0.704659E+01 0.705438E+01 0.705036E+01 0.705000E+01 0.705114E+01 0.705073E+01 0.705129E+01 0.705372E+01 0.705407E+01 0.704978E+01 0.705103E+01 0.705148E+01 0.705102E+01 0.704831E+01 0.704481E+01 0.705128E+01 0.704739E+01 0.705501E+01 0.705333E+01 0.705330E+01 0.704901E+01
2.558 0.714898E+01 0.30E-01 0.68E-02 0.715184E+01 0.714808E+01 0.714870E+01 0.714846E+01 0.714859E+01 0.714878E+01 0.714998E+01 0.715258E+01 0.714948E+01 0.714212E+01 0.714909E+01 0.714734E+01 0.714570E+01 0.715016E+01 0.714640E+01 0.714517E+01 0.714559E+01 0.715553E+01 0.715013E+01 0.714794E+01 0.714843E+01 0.714760E+01 0.714767E+01 0.715033E+01 0.715003E+01 0.714771E+01 0.715037E+01 0.714997E+01 0.715055E+01 0.715129E+01 0.715070E+01 0.714311E+01 0.715118E+01 0.715202E+01 0.715568E+01 0.714966E+01 0.715033E+01 0.714967E+01 0.713902E+01 0.714882E+01 0.714583E+01 0.715036E+01 0.714668E+01 0.714871E+01 0.714490E+01 0.714854E+01 0.714891E+01 0.715129E+01 0.714653E+01 0.715085E+01 0.714960E+01 0.715221E+01 0.715205E+01 0.714799E+01 0.715037E+01 0.715308E+01 0.714722E+01 0.715176E+01 0.714726E+01 0.715012E+01 0.715032E+01 0.714776E+01 0.715111E+01 0.715089E+01 0.714948E+01 0.714495E+01 0.715023E+01 0.715009E+01 0.715474E+01 0.714417E+01 0.714656E+01 0.715385E+01 0.714718E+01 0.714538E+01 0.714595E+01 0.714606E+01 0.715161E+01 0.714415E+01 0.714253E+01 0.714552E+01 0.714912E+01 0.714861E+01 0.715041E+01 0.714993E+01 0.714989E+01 0.715280E+01 0.714771E+01 0.715458E+01 0.714947E+01 0.715183E+01 0.715024E+01 0.714830E+01 0.714714E+01 0.714583E+01 0.714786E+01 0.714261E+01 0.715353E+01 0.715131E+01 0.715357E+01 0.714705E+01
2.674 0.727349E+01 0.29E-01 0.00E+00 0.727631E+01 0.727368E+01 0.727329E+01 0.726970E+01 0.727417E+01 0.727360E+01 0.727447E+01 0.727444E+01 0.727217E+01 0.726684E+01 0.726987E+01 0.727357E+01 0.727252E+01 0.727226E+01 0.727176E+01 0.727182E+01 0.727028E+01 0.727887E+01 0.727087E+01 0.727119E+01 0.727664E+01 0.727394E+01 0.727175E+01 0.727394E+01 0.727150E+01 0.727292E+01 0.727598E+01 0.727581E+01 0.727726E+01 0.727773E+01 0.727126E+01 0.726923E+01 0.727666E+01 0.727449E+01 0.727849E+01 0.727433E+01 0.727735E+01 0.727437E+01 0.726186E+01 0.727271E+01 0.727141E+01 0.727314E+01 0.727415E+01 0.727463E+01 0.727234E+01 0.727118E+01 0.727606E+01 0.727882E+01 0.727311E+01 0.727622E+01 0.727323E+01 0.727665E+01 0.727654E+01 0.727255E+01 0.727315E+01 0.727360E+01 0.727206E+01 0.727811E+01 0.727107E+01 0.727529E+01 0.727494E+01 0.727176E+01 0.727429E+01 0.727360E+01 0.727526E+01 0.727164E+01 0.727508E+01 0.727426E+01 0.727818E+01 0.726992E+01 0.727482E+01 0.727454E+01 0.727363E+01 0.727009E+01 0.727005E+01 0.726895E+01 0.727568E+01 0.726814E+01 0.727020E+01 0.727164E+01 0.727572E+01 0.727500E+01 0.727234E+01 0.727185E+01 0.727251E+01 0.727534E+01 0.727229E+01 0.727946E+01 0.726912E+01 0.727453E+01 0.727311E+01 0.727570E+01 0.727216E+01 0.727004E+01 0.727677E+01 0.726760E+01 0.727716E+01 0.727589E+01 0.727510E+01 0.727305E+01
2.790 0.737933E+01 0.37E-01 0.00E+00 0.738125E+01 0.737648E+01 0.738270E+01 0.737719E+01 0.737834E+01 0.737966E+01 0.738219E+01 0.738404E+01 0.738068E+01 0.737345E+01 0.737850E+01 0.737986E+01 0.737659E+01 0.737515E+01 0.738067E+01 0.737666E+01 0.737487E+01 0.738517E+01 0.737709E+01 0.737735E+01 0.737824E+01 0.738059E+01 0.738037E+01 0.737670E+01 0.738178E+01 0.738014E+01 0.738269E+01 0.738154E+01 0.738048E+01 0.738440E+01 0.737889E+01 0.737504E+01 0.738529E+01 0.737614E+01 0.738494E+01 0.738180E+01 0.738429E+01 0.737920E+01 0.736801E+01 0.737791E+01 0.737520E+01 0.737793E+01 0.737738E+01 0.737980E+01 0.737902E+01 0.737431E+01 0.737900E+01 0.738363E+01 0.738096E+01 0.738413E+01 0.738188E+01 0.738110E+01 0.738077E+01 0.737875E+01 0.738090E+01 0.738264E+01 0.737395E+01 0.738457E+01 0.737771E+01 0.737672E+01 0.737452E+01 0.737703E+01 0.737932E+01 0.738111E+01 0.738001E+01 0.737698E+01 0.738277E+01 0.738512E+01 0.738215E+01 0.737634E+01 0.737804E+01 0.738306E+01 0.737630E+01 0.737751E+01 0.737468E+01 0.737042E+01 0.738597E+01 0.737045E+01 0.737986E+01 0.738295E+01 0.737603E+01 0.738044E+01 0.738557E+01 0.737433E+01 0.738078E+01 0.738073E+01 0.737961E+01 0.738770E+01 0.737675E+01 0.737853E+01 0.738200E+01 0.737922E+01 0.737163E+01 0.737694E+01 0.738220E+01 0.737160E+01 0.738408E+01 0.738078E+01 0.737893E+01 0.737796E+01
2.906 0.754027E+01 0.31E-01 0.00E+00 0.753763E+01 0.754109E+01 0.753767E+01 0.753972E+01 0.754001E+01 0.754341E+01 0.754498E+01 0.754470E+01 0.754243E+01 0.753687E+01 0.753485E+01 0.754258E+01 0.754125E+01 0.754039E+01 0.754117E+01 0.753895E+01 0.753611E+01 0.754444E+01 0.754171E+01 0.753862E+01 0.753908E+01 0.753964E+01 0.754155E+01 0.754180E+01 0.754268E+01 0.754142E+01 0.754212E+01 0.754133E+01 0.754110E+01 0.754275E+01 0.754150E+01 0.753855E+01 0.754317E+01 0.753625E+01 0.754256E+01 0.753996E+01 0.754252E+01 0.754091E+01 0.752589E+01 0.753916E+01 0.753861E+01 0.754208E+01 0.753890E+01 0.753894E+01 0.753766E+01 0.753613E+01 0.754524E+01 0.754337E+01 0.754299E+01 0.754292E+01 0.754358E+01 0.754272E+01 0.754070E+01 0.754135E+01 0.754228E+01 0.754432E+01 0.753677E+01 0.754620E+01 0.754105E+01 0.753487E+01 0.753610E+01 0.753816E+01 0.754177E+01 0.753941E+01 0.753967E+01 0.753931E+01 0.754240E+01 0.754231E+01 0.754281E+01 0.753442E+01 0.754209E+01 0.754249E+01 0.753888E+01 0.753723E+01 0.753464E+01 0.753468E+01 0.754270E+01 0.753726E+01 0.754082E+01 0.754319E+01 0.754041E+01 0.754238E+01 0.754365E+01 0.754087E+01 0.753906E+01 0.753863E+01 0.753676E+01 0.754349E+01 0.753829E+01 0.754005E+01 0.753846E+01 0.754043E+01 0.753482E+01 0.753593E+01 0.754100E+01 0.753683E+01 0.754434E+01 0.754011E+01 0.754141E+01 0.754214E+01
3.023 0.765890E+01 0.38E-01 0.00E+00 0.765747E+01 0.765578E+01 0.766053E+01 0.765715E+01 0.766489E+01 0.765490E+01 0.766590E+01 0.766401E+01 0.766080E+01 0.765549E+01 0.765504E+01 0.765724E+01 0.765766E+01 0.765803E+01 0.766132E+01 0.765545E+01 0.765687E+01 0.766025E+01 0.766019E+01 0.765614E+01 0.765670E+01 0.765183E+01 0.765964E+01 0.765322E+01 0.766190E+01 0.765721E+01 0.765769E+01 0.766016E+01 0.766128E+01 0.765988E+01 0.765919E+01 0.765315E+01 0.766421E+01 0.765815E+01 0.765904E+01 0.766132E+01 0.766492E+01 0.765968E+01 0.764730E+01 0.765820E+01 0.766007E+01 0.765908E+01 0.766040E+01 0.766121E+01 0.765712E+01 0.766112E+01 0.766167E+01 0.766478E+01 0.766138E+01 0.766205E+01 0.766089E+01 0.766341E+01 0.766107E+01 0.765918E+01 0.766135E+01 0.766070E+01 0.765375E+01 0.766367E+01 0.766224E+01 0.765323E+01 0.765616E+01 0.765522E+01 0.766317E+01 0.765479E+01 0.766109E+01 0.765651E+01 0.766040E+01 0.766055E+01 0.766147E+01 0.765121E+01 0.766078E+01 0.765975E+01 0.766222E+01 0.765513E+01 0.765114E+01 0.765143E+01 0.766050E+01 0.765321E+01 0.766116E+01 0.766205E+01 0.766450E+01 0.766135E+01 0.766199E+01 0.765739E+01 0.765734E+01 0.765594E+01 0.765360E+01 0.766552E+01 0.765442E+01 0.765693E+01 0.765952E+01 0.765424E+01 0.765392E+01 0.765360E+01 0.766282E+01 0.765717E+01 0.766635E+01 0.765496E+01 0.766233E+01 0.766307E+01


==> anc/energy_b5p0_ch0_ev0_bins.dat <==
1.013 0.225633E+01 0.28E-03 0.00E+00 0.225632E+01 0.225628E+01 0.225632E+01 0.225632E+01 0.225634E+01 0.225633E+01 0.225637E+01 0.225635E+01 0.225640E+01 0.225632E+01 0.225633E+01 0.225632E+01 0.225632E+01 0.225637E+01 0.225635E+01 0.225634E+01 0.225634E+01 0.225633E+01 0.225637E+01 0.225638E+01 0.225629E+01 0.225633E+01 0.225632E+01 0.225630E+01 0.225635E+01 0.225633E+01 0.225632E+01 0.225632E+01 0.225631E+01 0.225633E+01 0.225633E+01 0.225631E+01 0.225632E+01 0.225641E+01 0.225637E+01 0.225632E+01 0.225629E+01 0.225630E+01 0.225634E+01 0.225633E+01 0.225631E+01 0.225635E+01 0.225635E+01 0.225632E+01 0.225633E+01 0.225634E+01 0.225631E+01 0.225634E+01 0.225632E+01 0.225634E+01 0.225638E+01 0.225634E+01 0.225634E+01 0.225632E+01 0.225632E+01 0.225637E+01 0.225629E+01 0.225631E+01 0.225636E+01 0.225635E+01 0.225631E+01 0.225633E+01 0.225627E+01 0.225625E+01 0.225632E+01 0.225630E+01 0.225636E+01 0.225635E+01 0.225634E+01 0.225632E+01 0.225635E+01 0.225637E+01 0.225634E+01 0.225634E+01 0.225634E+01 0.225639E+01 0.225634E+01 0.225635E+01 0.225629E+01 0.225635E+01 0.225636E+01 0.225627E+01 0.225636E+01 0.225636E+01 0.225637E+01 0.225637E+01 0.225635E+01 0.225630E+01 0.225631E+01 0.225630E+01 0.225634E+01 0.225633E+01 0.225632E+01 0.225638E+01 0.225635E+01 0.225635E+01 0.225636E+01 0.225632E+01 0.225630E+01 0.225634E+01
1.267 0.266685E+01 0.49E-03 0.00E+00 0.266685E+01 0.266675E+01 0.266682E+01 0.266683E+01 0.266687E+01 0.266685E+01 0.266692E+01 0.266689E+01 0.266697E+01 0.266683E+01 0.266685E+01 0.266683E+01 0.266682E+01 0.266691E+01 0.266687E+01 0.266688E+01 0.266688E+01 0.266685E+01 0.266692E+01 0.266693E+01 0.266677E+01 0.266684E+01 0.266683E+01 0.266679E+01 0.266687E+01 0.266686E+01 0.266683E+01 0.266682E+01 0.266682E+01 0.266684E+01 0.266685E+01 0.266681E+01 0.266682E+01 0.266699E+01 0.266693E+01 0.266684E+01 0.266679E+01 0.266678E+01 0.266685E+01 0.266684E+01 0.266681E+01 0.266689E+01 0.266687E+01 0.266683E+01 0.266684E+01 0.266687E+01 0.266682E+01 0.266685E+01 0.266683E+01 0.266687E+01 0.266695E+01 0.266686E+01 0.266685E+01 0.266681E+01 0.266683E+01 0.266691E+01 0.266678E+01 0.266681E+01 0.266688E+01 0.266687E+01 0.266681E+01 0.266684E+01 0.266675E+01 0.266669E+01 0.266683E+01 0.266679E+01 0.266689E+01 0.266686E+01 0.266687E+01 0.266683E+01 0.266687E+01 0.266693E+01 0.266686E+01 0.266687E+01 0.266685E+01 0.266695E+01 0.266688E+01 0.266687E+01 0.266676E+01 0.266689E+01 0.266690E+01 0.266676E+01 0.266692E+01 0.266689E+01 0.266690E+01 0.266693E+01 0.266688E+01 0.266680E+01 0.266681E+01 0.266680E+01 0.266686E+01 0.266684E+01 0.266683E+01 0.266692E+01 0.266688E+01 0.266687E+01 0.266689E+01 0.266684E+01 0.266678E+01 0.266685E+01
1.520 0.306881E+01 0.69E-03 0.00E+00 0.306881E+01 0.306868E+01 0.306877E+01 0.306878E+01 0.306884E+01 0.306881E+01 0.306890E+01 0.306887E+01 0.306897E+01 0.306879E+01 0.306881E+01 0.306879E+01 0.306876E+01 0.306889E+01 0.306884E+01 0.306885E+01 0.306885E+01 0.306881E+01 0.306890E+01 0.306892E+01 0.306869E+01 0.306880E+01 0.306878E+01 0.306872E+01 0.306883E+01 0.306883E+01 0.306878E+01 0.306877E+01 0.306876E+01 0.306878E+01 0.306882E+01 0.306875E+01 0.306876E+01 0.306900E+01 0.306892E+01 0.306880E+01 0.306873E+01 0.306871E+01 0.306881E+01 0.306880E+01 0.306876E+01 0.306886E+01 0.306883E+01 0.306878E+01 0.306879E+01 0.306884E+01 0.306876E+01 0.306882E+01 0.306877E+01 0.306884E+01 0.306895E+01 0.306883E+01 0.306881E+01 0.306875E+01 0.306878E+01 0.306889E+01 0.306871E+01 0.306875E+01 0.306884E+01 0.306883E+01 0.306876E+01 0.306880E+01 0.306867E+01 0.306859E+01 0.306878E+01 0.306873E+01 0.306887E+01 0.306882E+01 0.306884E+01 0.306879E+01 0.306884E+01 0.306892E+01 0.306882E+01 0.306884E+01 0.306880E+01 0.306894E+01 0.306884E+01 0.306884E+01 0.306868E+01 0.306887E+01 0.306888E+01 0.306869E+01 0.306891E+01 0.306886E+01 0.306888E+01 0.306893E+01 0.306885E+01 0.306874E+01 0.306876E+01 0.306874E+01 0.306883E+01 0.306879E+01 0.306878E+01 0.306890E+01 0.306885E+01 0.306885E+01 0.306886E+01 0.306882E+01 0.306871E+01 0.306880E+01
1.773 0.346587E+01 0.98E-03 0.00E+00 0.346588E+01 0.346569E+01 0.346581E+01 0.346584E+01 0.346592E+01 0.346588E+01 0.346598E+01 0.346595E+01 0.346608E+01 0.346584E+01 0.346587E+01 0.346585E+01 0.346579E+01 0.346597E+01 0.346590E+01 0.346594E+01 0.346594E+01 0.346588E+01 0.346598E+01 0.346602E+01 0.346570E+01 0.346586E+01 0.346582E+01 0.346573E+01 0.346589E+01 0.346592E+01 0.346582E+01 0.346581E+01 0.346581E+01 0.346582E+01 0.346589E+01 0.346577E+01 0.346580E+01 0.346615E+01 0.346603E+01 0.346587E+01 0.346576E+01 0.346573E+01 0.346586E+01 0.346585E+01 0.346579E+01 0.346594E+01 0.346589E+01 0.346581E+01 0.346583E+01 0.346591E+01 0.346581E+01 0.346587E+01 0.346581E+01 0.346592E+01 0.346607E+01 0.346590E+01 0.346584E+01 0.346575E+01 0.346583E+01 0.346599E+01 0.346573E+01 0.346578E+01 0.346589E+01 0.346588E+01 0.346580E+01 0.346584E+01 0.346567E+01 0.346555E+01 0.346583E+01 0.346575E+01 0.346595E+01 0.346586E+01 0.346591E+01 0.346584E+01 0.346590E+01 0.346604E+01 0.346588E+01 0.346591E+01 0.346583E+01 0.346605E+01 0.346592E+01 0.346590E+01 0.346567E+01 0.346595E+01 0.346596E+01 0.346571E+01 0.346602E+01 0.346593E+01 0.346597E+01 0.346605E+01 0.346591E+01 0.346578E+01 0.346579E+01 0.346577E+01 0.346590E+01 0.346584E+01 0.346582E+01 0.346598E+01 0.346591E+01 0.346592E+01 0.346592E+01 0.346589E+01 0.346571E+01 0.346585E+01
2.027 0.385988E+01 0.13E-02 0.00E+00 0.385991E+01 0.385965E+01 0.385979E+01 0.385984E+01 0.385995E+01 0.385989E+01 0.386001E+01 0.385997E+01 0.386015E+01 0.385985E+01 0.385988E+01 0.385987E+01 0.385975E+01 0.386001E+01 0.385992E+01 0.385997E+01 0.385998E+01 0.385990E+01 0.386001E+01 0.386007E+01 0.385965E+01 0.385986E+01 0.385981E+01 0.385970E+01 0.385989E+01 0.385997E+01 0.385980E+01 0.385982E+01 0.385981E+01 0.385980E+01 0.385992E+01 0.385974E+01 0.385978E+01 0.386024E+01 0.386008E+01 0.385988E+01 0.385975E+01 0.385969E+01 0.385986E+01 0.385987E+01 0.385978E+01 0.385996E+01 0.385990E+01 0.385980E+01 0.385981E+01 0.385993E+01 0.385981E+01 0.385989E+01 0.385981E+01 0.385996E+01 0.386015E+01 0.385993E+01 0.385984E+01 0.385970E+01 0.385983E+01 0.386003E+01 0.385969E+01 0.385977E+01 0.385990E+01 0.385988E+01 0.385980E+01 0.385984E+01 0.385962E+01 0.385946E+01 0.385983E+01 0.385973E+01 0.385999E+01 0.385985E+01 0.385994E+01 0.385985E+01 0.385991E+01 0.386010E+01 0.385990E+01 0.385993E+01 0.385982E+01 0.386011E+01 0.385995E+01 0.385992E+01 0.385961E+01 0.385998E+01 0.386000E+01 0.385968E+01 0.386009E+01 0.385995E+01 0.386001E+01 0.386014E+01 0.385994E+01 0.385977E+01 0.385977E+01 0.385975E+01 0.385991E+01 0.385984E+01 0.385981E+01 0.386001E+01 0.385993E+01 0.385995E+01 0.385994E+01 0.385992E+01 0.385967E+01 0.385985E+01
2.280 0.425192E+01 0.17E-02 0.00E+00 0.425198E+01 0.425164E+01 0.425180E+01 0.425188E+01 0.425201E+01 0.425193E+01 0.425207E+01 0.425202E+01 0.425225E+01 0.425188E+01 0.425193E+01 0.425192E+01 0.425174E+01 0.425206E+01 0.425197E+01 0.425206E+01 0.425206E+01 0.425195E+01 0.425207E+01 0.425217E+01 0.425163E+01 0.425189E+01 0.425183E+01 0.425168E+01 0.425191E+01 0.425206E+01 0.425180E+01 0.425185E+01 0.425184E+01 0.425180E+01 0.425198E+01 0.425173E+01 0.425179E+01 0.425239E+01 0.425217E+01 0.425193E+01 0.425176E+01 0.425167E+01 0.425188E+01 0.425191E+01 0.425180E+01 0.425202E+01 0.425193E+01 0.425181E+01 0.425181E+01 0.425198E+01 0.425184E+01 0.425193E+01 0.425183E+01 0.425203E+01 0.425228E+01 0.425201E+01 0.425185E+01 0.425165E+01 0.425186E+01 0.425211E+01 0.425168E+01 0.425177E+01 0.425193E+01 0.425189E+01 0.425181E+01 0.425186E+01 0.425158E+01 0.425138E+01 0.425187E+01 0.425173E+01 0.425206E+01 0.425186E+01 0.425201E+01 0.425190E+01 0.425195E+01 0.425221E+01 0.425194E+01 0.425200E+01 0.425182E+01 0.425220E+01 0.425201E+01 0.425198E+01 0.425157E+01 0.425204E+01 0.425206E+01 0.425169E+01 0.425221E+01 0.425198E+01 0.425209E+01 0.425228E+01 0.425198E+01 0.425179E+01 0.425177E+01 0.425175E+01 0.425196E+01 0.425187E+01 0.425182E+01 0.425208E+01 0.425197E+01 0.425202E+01 0.425197E+01 0.425199E+01 0.425164E+01 0.425188E+01
2.533 0.464247E+01 0.21E-02 0.00E+00 0.464258E+01 0.464214E+01 0.464232E+01 0.464244E+01 0.464260E+01 0.464249E+01 0.464264E+01 0.464257E+01 0.464288E+01 0.464244E+01 0.464249E+01 0.464249E+01 0.464222E+01 0.464262E+01 0.464253E+01 0.464266E+01 0.464266E+01 0.464252E+01 0.464264E+01 0.464279E+01 0.464212E+01 0.464242E+01 0.464237E+01 0.464219E+01 0.464243E+01 0.464269E+01 0.464231E+01 0.464241E+01 0.464239E+01 0.464230E+01 0.464255E+01 0.464224E+01 0.464231E+01 0.464306E+01 0.464277E+01 0.464249E+01 0.464228E+01 0.464217E+01 0.464241E+01 0.464249E+01 0.464234E+01 0.464259E+01 0.464248E+01 0.464234E+01 0.464231E+01 0.464254E+01 0.464240E+01 0.464250E+01 0.464238E+01 0.464263E+01 0.464293E+01 0.464262E+01 0.464238E+01 0.464209E+01 0.464241E+01 0.464270E+01 0.464219E+01 0.464229E+01 0.464247E+01 0.464240E+01 0.464234E+01 0.464240E+01 0.464206E+01 0.464182E+01 0.464243E+01 0.464225E+01 0.464267E+01 0.464239E+01 0.464260E+01 0.464247E+01 0.464249E+01 0.464284E+01 0.464252E+01 0.464258E+01 0.464232E+01 0.464282E+01 0.464260E+01 0.464256E+01 0.464205E+01 0.464261E+01 0.464265E+01 0.464222E+01 0.464283E+01 0.464253E+01 0.464270E+01 0.464296E+01 0.464256E+01 0.464232E+01 0.464228E+01 0.464228E+01 0.464250E+01 0.464241E+01 0.464235E+01 0.464266E+01 0.464254E+01 0.464262E+01 0.464252E+01 0.464259E+01 0.464213E+01 0.464244E+01
2.787 0.503217E+01 0.26E-02 0.00E+00 0.503234E+01 0.503178E+01 0.503198E+01 0.503215E+01 0.503234E+01 0.503218E+01 0.503232E+01 0.503223E+01 0.503266E+01 0.503213E+01 0.503220E+01 0.503220E+01 0.503183E+01 0.503231E+01 0.503223E+01 0.503243E+01 0.503241E+01 0.503223E+01 0.503234E+01 0.503256E+01 0.503174E+01 0.503207E+01 0.503204E+01 0.503184E+01 0.503207E+01 0.503247E+01 0.503193E+01 0.503213E+01 0.503207E+01 0.503193E+01 0.503227E+01 0.503188E+01 0.503196E+01 0.503289E+01 0.503251E+01 0.503220E+01 0.503193E+01 0.503179E+01 0.503207E+01 0.503221E+01 0.503201E+01 0.503231E+01 0.503215E+01 0.503199E+01 0.503192E+01 0.503223E+01 0.503211E+01 0.503220E+01 0.503206E+01 0.503238E+01 0.503274E+01 0.503239E+01 0.503204E+01 0.503163E+01 0.503208E+01 0.503244E+01 0.503183E+01 0.503194E+01 0.503214E+01 0.503204E+01 0.503200E+01 0.503209E+01 0.503166E+01 0.503136E+01 0.503215E+01 0.503188E+01 0.503244E+01 0.503205E+01 0.503235E+01 0.503219E+01 0.503216E+01 0.503262E+01 0.503224E+01 0.503231E+01 0.503196E+01 0.503258E+01 0.503234E+01 0.503229E+01 0.503167E+01 0.503231E+01 0.503238E+01 0.503189E+01 0.503260E+01 0.503221E+01 0.503244E+01 0.503281E+01 0.503228E+01 0.503200E+01 0.503193E+01 0.503194E+01 0.503216E+01 0.503207E+01 0.503200E+01 0.503237E+01 0.503225E+01 0.503239E+01 0.503221E+01 0.503232E+01 0.503176E+01 0.503214E+01
3.040 0.542100E+01 0.32E-02 0.00E+00 0.542127E+01 0.542056E+01 0.542078E+01 0.542100E+01 0.542122E+01 0.542100E+01 0.542113E+01 0.542099E+01 0.542159E+01 0.542096E+01 0.542108E+01 0.542106E+01 0.542056E+01 0.542113E+01 0.542109E+01 0.542134E+01 0.542130E+01 0.542106E+01 0.542118E+01 0.542147E+01 0.542049E+01 0.542085E+01 0.542086E+01 0.542064E+01 0.542081E+01 0.542140E+01 0.542070E+01 0.542103E+01 0.542090E+01 0.542067E+01 0.542110E+01 0.542062E+01 0.542074E+01 0.542188E+01 0.542137E+01 0.542106E+01 0.542068E+01 0.542053E+01 0.542086E+01 0.542108E+01 0.542084E+01 0.542118E+01 0.542099E+01 0.542078E+01 0.542066E+01 0.542105E+01 0.542098E+01 0.542104E+01 0.542087E+01 0.542126E+01 0.542170E+01 0.542134E+01 0.542083E+01 0.542030E+01 0.542090E+01 0.542131E+01 0.542062E+01 0.542072E+01 0.542094E+01 0.542081E+01 0.542080E+01 0.542092E+01 0.542040E+01 0.542002E+01 0.542102E+01 0.542065E+01 0.542138E+01 0.542086E+01 0.542124E+01 0.542107E+01 0.542096E+01 0.542155E+01 0.542114E+01 0.542117E+01 0.542072E+01 0.542146E+01 0.542122E+01 0.542116E+01 0.542046E+01 0.542111E+01 0.542125E+01 0.542071E+01 0.542149E+01 0.542103E+01 0.542134E+01 0.542182E+01 0.542115E+01 0.542079E+01 0.542072E+01 0.542073E+01 0.542094E+01 0.542085E+01 0.542079E+01 0.542123E+01 0.542111E+01 0.542134E+01 0.542102E+01 0.542122E+01 0.542053E+01 0.542100E+01


==> anc/energy_b5p0_ch0_ev1_bins.dat <==
1.013 0.535042E+01 0.20E+00 0.00E+00 0.538383E+01 0.533785E+01 0.535101E+01 0.536334E+01 0.532538E+01 0.534377E+01 0.534904E+01 0.536582E+01 0.535813E+01 0.535152E+01 0.535795E+01 0.530774E+01 0.534455E+01 0.537528E+01 0.537526E+01 0.533443E+01 0.535516E+01 0.531585E+01 0.533682E+01 0.535918E+01 0.531075E+01 0.534429E+01 0.535504E+01 0.537540E+01 0.532426E+01 0.537751E+01 0.535404E+01 0.535751E+01 0.534360E+01 0.536750E+01 0.535557E+01 0.535547E+01 0.535795E+01 0.535260E+01 0.534936E+01 0.535377E+01 0.534548E+01 0.533424E+01 0.535184E+01 0.530709E+01 0.536416E+01 0.536622E+01 0.536930E+01 0.533491E+01 0.534932E+01 0.537511E+01 0.532925E+01 0.536636E+01 0.536437E+01 0.538030E+01 0.534447E+01 0.534161E+01 0.534354E+01 0.534559E+01 0.538932E+01 0.537808E+01 0.535229E+01 0.532273E+01 0.535072E+01 0.536406E+01 0.532102E+01 0.536041E+01 0.534995E+01 0.534142E+01 0.535949E+01 0.529654E+01 0.532484E+01 0.534941E+01 0.533220E+01 0.535418E+01 0.533831E+01 0.537227E+01 0.538260E+01 0.533505E+01 0.537728E+01 0.534647E+01 0.531507E+01 0.532546E+01 0.530796E+01 0.533074E+01 0.538431E+01 0.533797E+01 0.534657E+01 0.536244E+01 0.534192E+01 0.539176E+01 0.535059E+01 0.533332E+01 0.533267E+01 0.537125E+01 0.536083E+01 0.536880E+01 0.531672E+01 0.531148E+01 0.535800E+01 0.537329E+01 0.531686E+01 0.534687E+01 0.535620E+01 0.534912E+01
1.267 0.556674E+01 0.68E-01 0.00E+00 0.557379E+01 0.555990E+01 0.555948E+01 0.557347E+01 0.556718E+01 0.556501E+01 0.556254E+01 0.557420E+01 0.556501E+01 0.556887E+01 0.556791E+01 0.556158E+01 0.556564E+01 0.557788E+01 0.557452E+01 0.556235E+01 0.557250E+01 0.555839E+01 0.556599E+01 0.557177E+01 0.555602E+01 0.556345E+01 0.557074E+01 0.557770E+01 0.556045E+01 0.557642E+01 0.557021E+01 0.556028E+01 0.556803E+01 0.556900E+01 0.556615E+01 0.557087E+01 0.556410E+01 0.556597E+01 0.556273E+01 0.557501E+01 0.557368E+01 0.556365E+01 0.556541E+01 0.555479E+01 0.556743E+01 0.555384E+01 0.557483E+01 0.555694E+01 0.557546E+01 0.557477E+01 0.555990E+01 0.557620E+01 0.556775E+01 0.557269E+01 0.556465E+01 0.555950E+01 0.556592E+01 0.557149E+01 0.557220E+01 0.556506E+01 0.557051E+01 0.556382E+01 0.557195E+01 0.557207E+01 0.554044E+01 0.556665E+01 0.556898E+01 0.556711E+01 0.557293E+01 0.556903E+01 0.555151E+01 0.556433E+01 0.557103E+01 0.556477E+01 0.556265E+01 0.556535E+01 0.556823E+01 0.556565E+01 0.557096E+01 0.556560E+01 0.555476E+01 0.556090E+01 0.555924E+01 0.555799E+01 0.558133E+01 0.556693E+01 0.556288E+01 0.556967E+01 0.556923E+01 0.558174E+01 0.556395E+01 0.557169E+01 0.556724E+01 0.556500E+01 0.556653E+01 0.556885E+01 0.555835E+01 0.555238E+01 0.557328E+01 0.557707E+01 0.556522E+01 0.555930E+01 0.556779E+01 0.555987E+01
1.520 0.572393E+01 0.49E-01 0.00E+00 0.572307E+01 0.571861E+01 0.571942E+01 0.572722E+01 0.572203E+01 0.571875E+01 0.571526E+01 0.572639E+01 0.573008E+01 0.572317E+01 0.572838E+01 0.572266E+01 0.572270E+01 0.573078E+01 0.572934E+01 0.571915E+01 0.572638E+01 0.571954E+01 0.572376E+01 0.572430E+01 0.572265E+01 0.572041E+01 0.572091E+01 0.572807E+01 0.571580E+01 0.572493E+01 0.573261E+01 0.572546E+01 0.572646E+01 0.572579E+01 0.572625E+01 0.572208E+01 0.571837E+01 0.572422E+01 0.572171E+01 0.572643E+01 0.573031E+01 0.571940E+01 0.572500E+01 0.571545E+01 0.572521E+01 0.571335E+01 0.572958E+01 0.571895E+01 0.573094E+01 0.572873E+01 0.572029E+01 0.572809E+01 0.572386E+01 0.572760E+01 0.571910E+01 0.572013E+01 0.572428E+01 0.573071E+01 0.572952E+01 0.572785E+01 0.572327E+01 0.571879E+01 0.572639E+01 0.572495E+01 0.571190E+01 0.572237E+01 0.572444E+01 0.572714E+01 0.573070E+01 0.572092E+01 0.571809E+01 0.572148E+01 0.572869E+01 0.572503E+01 0.571728E+01 0.572732E+01 0.572663E+01 0.572256E+01 0.573188E+01 0.572404E+01 0.571356E+01 0.571753E+01 0.571768E+01 0.572157E+01 0.573299E+01 0.572650E+01 0.572035E+01 0.572681E+01 0.572831E+01 0.573686E+01 0.572551E+01 0.572458E+01 0.572178E+01 0.572884E+01 0.572859E+01 0.572360E+01 0.572125E+01 0.571778E+01 0.572966E+01 0.572916E+01 0.571969E+01 0.571545E+01 0.572338E+01 0.571672E+01
1.773 0.594417E+01 0.37E-01 0.00E+00 0.594113E+01 0.593970E+01 0.593955E+01 0.594889E+01 0.594451E+01 0.594246E+01 0.593628E+01 0.594372E+01 0.594941E+01 0.594597E+01 0.594551E+01 0.594768E+01 0.594521E+01 0.594881E+01 0.594493E+01 0.593906E+01 0.594475E+01 0.594579E+01 0.594245E+01 0.594295E+01 0.594515E+01 0.594180E+01 0.594133E+01 0.594555E+01 0.593764E+01 0.594348E+01 0.595387E+01 0.594301E+01 0.594688E+01 0.594511E+01 0.594246E+01 0.594423E+01 0.593492E+01 0.594819E+01 0.594548E+01 0.594433E+01 0.595011E+01 0.594339E+01 0.594396E+01 0.593816E+01 0.594614E+01 0.593691E+01 0.594579E+01 0.594424E+01 0.594988E+01 0.594334E+01 0.593988E+01 0.594449E+01 0.594532E+01 0.594663E+01 0.594105E+01 0.594135E+01 0.594310E+01 0.594778E+01 0.594921E+01 0.594781E+01 0.594122E+01 0.594238E+01 0.595069E+01 0.594334E+01 0.593652E+01 0.594679E+01 0.594601E+01 0.594791E+01 0.594766E+01 0.594559E+01 0.593885E+01 0.594254E+01 0.594678E+01 0.594596E+01 0.594049E+01 0.594696E+01 0.594238E+01 0.594381E+01 0.594754E+01 0.594349E+01 0.593664E+01 0.593892E+01 0.594486E+01 0.593928E+01 0.595136E+01 0.594823E+01 0.594039E+01 0.593960E+01 0.594990E+01 0.595185E+01 0.594392E+01 0.594274E+01 0.594347E+01 0.594806E+01 0.594677E+01 0.594125E+01 0.594261E+01 0.594206E+01 0.594968E+01 0.594528E+01 0.594220E+01 0.594277E+01 0.594108E+01 0.594045E+01
2.027 0.616787E+01 0.36E-01 0.00E+00 0.616476E+01 0.616689E+01 0.616217E+01 0.617483E+01 0.616559E+01 0.616647E+01 0.616330E+01 0.617168E+01 0.617307E+01 0.617301E+01 0.616626E+01 0.616727E+01 0.616779E+01 0.617133E+01 0.617055E+01 0.616527E+01 0.616862E+01 0.616948E+01 0.616305E+01 0.616434E+01 0.616730E+01 0.616565E+01 0.616552E+01 0.616882E+01 0.616399E+01 0.616962E+01 0.617465E+01 0.616533E+01 0.616658E+01 0.617092E+01 0.616789E+01 0.616439E+01 0.616097E+01 0.616846E+01 0.616983E+01 0.616531E+01 0.617416E+01 0.616607E+01 0.617138E+01 0.616269E+01 0.616985E+01 0.615936E+01 0.616653E+01 0.616695E+01 0.617101E+01 0.616658E+01 0.616276E+01 0.617372E+01 0.617170E+01 0.617143E+01 0.616357E+01 0.616875E+01 0.616720E+01 0.617038E+01 0.617191E+01 0.617483E+01 0.616835E+01 0.616410E+01 0.617117E+01 0.616607E+01 0.615786E+01 0.617109E+01 0.616905E+01 0.616934E+01 0.616869E+01 0.616830E+01 0.616325E+01 0.616683E+01 0.616972E+01 0.616936E+01 0.616617E+01 0.617110E+01 0.617316E+01 0.616700E+01 0.616978E+01 0.616949E+01 0.616185E+01 0.616163E+01 0.616783E+01 0.616069E+01 0.617407E+01 0.616955E+01 0.616409E+01 0.616216E+01 0.616554E+01 0.617442E+01 0.617046E+01 0.616670E+01 0.616772E+01 0.617017E+01 0.617196E+01 0.616653E+01 0.616637E+01 0.616673E+01 0.616907E+01 0.617106E+01 0.616876E+01 0.616743E+01 0.616755E+01 0.616813E+01
2.280 0.637690E+01 0.45E-01 0.00E+00 0.637112E+01 0.637430E+01 0.637473E+01 0.638235E+01 0.637279E+01 0.637933E+01 0.637535E+01 0.638185E+01 0.637715E+01 0.638570E+01 0.637415E+01 0.637536E+01 0.637482E+01 0.637963E+01 0.637527E+01 0.637750E+01 0.637614E+01 0.637923E+01 0.637367E+01 0.636820E+01 0.637477E+01 0.637358E+01 0.637438E+01 0.637876E+01 0.637245E+01 0.637857E+01 0.638356E+01 0.636978E+01 0.637491E+01 0.637918E+01 0.637834E+01 0.637134E+01 0.636953E+01 0.638158E+01 0.638248E+01 0.637587E+01 0.638386E+01 0.637672E+01 0.638052E+01 0.637198E+01 0.637882E+01 0.637095E+01 0.637154E+01 0.637705E+01 0.638174E+01 0.637334E+01 0.637228E+01 0.638357E+01 0.638274E+01 0.638080E+01 0.636911E+01 0.637594E+01 0.638047E+01 0.638217E+01 0.637911E+01 0.638533E+01 0.637649E+01 0.637672E+01 0.637890E+01 0.636999E+01 0.636811E+01 0.638453E+01 0.637890E+01 0.638105E+01 0.638105E+01 0.637910E+01 0.637468E+01 0.637833E+01 0.637777E+01 0.638119E+01 0.637383E+01 0.638196E+01 0.638034E+01 0.637849E+01 0.637619E+01 0.637760E+01 0.637416E+01 0.636975E+01 0.637938E+01 0.636759E+01 0.638400E+01 0.637995E+01 0.636790E+01 0.636768E+01 0.637033E+01 0.638203E+01 0.638170E+01 0.637415E+01 0.637780E+01 0.637296E+01 0.638443E+01 0.637243E+01 0.637810E+01 0.637868E+01 0.637619E+01 0.637893E+01 0.637397E+01 0.637577E+01 0.637391E+01 0.638092E+01
2.533 0.666564E+01 0.66E-01 0.00E+00 0.666005E+01 0.667365E+01 0.666287E+01 0.667585E+01 0.666580E+01 0.666275E+01 0.665701E+01 0.667011E+01 0.666993E+01 0.667962E+01 0.666028E+01 0.666121E+01 0.666514E+01 0.666556E+01 0.666611E+01 0.667095E+01 0.666467E+01 0.666434E+01 0.666406E+01 0.665521E+01 0.666580E+01 0.666452E+01 0.666474E+01 0.665879E+01 0.666229E+01 0.666671E+01 0.667179E+01 0.666534E+01 0.666152E+01 0.667579E+01 0.667201E+01 0.665649E+01 0.666191E+01 0.667080E+01 0.667070E+01 0.667354E+01 0.667011E+01 0.666434E+01 0.667382E+01 0.665692E+01 0.666178E+01 0.664863E+01 0.666442E+01 0.666265E+01 0.667074E+01 0.666216E+01 0.665278E+01 0.666840E+01 0.667125E+01 0.666837E+01 0.665527E+01 0.666452E+01 0.666370E+01 0.666816E+01 0.666921E+01 0.667357E+01 0.666894E+01 0.666670E+01 0.667313E+01 0.666650E+01 0.665040E+01 0.667916E+01 0.667068E+01 0.666965E+01 0.666634E+01 0.667098E+01 0.664742E+01 0.667226E+01 0.667035E+01 0.666687E+01 0.666239E+01 0.666588E+01 0.666625E+01 0.667164E+01 0.666068E+01 0.665772E+01 0.666192E+01 0.665766E+01 0.666149E+01 0.664966E+01 0.667597E+01 0.666249E+01 0.665873E+01 0.665182E+01 0.666116E+01 0.667455E+01 0.666692E+01 0.666797E+01 0.666502E+01 0.667670E+01 0.667471E+01 0.666171E+01 0.666806E+01 0.666692E+01 0.666321E+01 0.667363E+01 0.666821E+01 0.665849E+01 0.666921E+01 0.666787E+01
2.787 0.694050E+01 0.79E-01 0.00E+00 0.693377E+01 0.694720E+01 0.694180E+01 0.694911E+01 0.693562E+01 0.693711E+01 0.692337E+01 0.694309E+01 0.694673E+01 0.695236E+01 0.693513E+01 0.693004E+01 0.693659E+01 0.694086E+01 0.693854E+01 0.694975E+01 0.694411E+01 0.694132E+01 0.693459E+01 0.692473E+01 0.694188E+01 0.694328E+01 0.693823E+01 0.693141E+01 0.693969E+01 0.693817E+01 0.694512E+01 0.693961E+01 0.693882E+01 0.695128E+01 0.694746E+01 0.692812E+01 0.693270E+01 0.694606E+01 0.694319E+01 0.694919E+01 0.694470E+01 0.693678E+01 0.694887E+01 0.693094E+01 0.693861E+01 0.692587E+01 0.693988E+01 0.694096E+01 0.694416E+01 0.694255E+01 0.692823E+01 0.694604E+01 0.694962E+01 0.694529E+01 0.693149E+01 0.693916E+01 0.694072E+01 0.694516E+01 0.693504E+01 0.695546E+01 0.694482E+01 0.694489E+01 0.694407E+01 0.694965E+01 0.692858E+01 0.695710E+01 0.694904E+01 0.693892E+01 0.694498E+01 0.694462E+01 0.692394E+01 0.694941E+01 0.694829E+01 0.694215E+01 0.693359E+01 0.693909E+01 0.693614E+01 0.694832E+01 0.693533E+01 0.692916E+01 0.693974E+01 0.693437E+01 0.693804E+01 0.692157E+01 0.695709E+01 0.693429E+01 0.693329E+01 0.692221E+01 0.693531E+01 0.695125E+01 0.694047E+01 0.694463E+01 0.694150E+01 0.695250E+01 0.695046E+01 0.693126E+01 0.694425E+01 0.694429E+01 0.693117E+01 0.695342E+01 0.693974E+01 0.693069E+01 0.694136E+01 0.694491E+01
3.040 0.726318E+01 0.15E+00 0.00E+00 0.725645E+01 0.728228E+01 0.726670E+01 0.727812E+01 0.725118E+01 0.726259E+01 0.722719E+01 0.727284E+01 0.727641E+01 0.727460E+01 0.726640E+01 0.724655E+01 0.726161E+01 0.725784E+01 0.727011E+01 0.728145E+01 0.726325E+01 0.727159E+01 0.726006E+01 0.722657E+01 0.727848E+01 0.727216E+01 0.726600E+01 0.724354E+01 0.726986E+01 0.725276E+01 0.727442E+01 0.726354E+01 0.726168E+01 0.728184E+01 0.726861E+01 0.723872E+01 0.726761E+01 0.727782E+01 0.724957E+01 0.728181E+01 0.725614E+01 0.725595E+01 0.728448E+01 0.723770E+01 0.726156E+01 0.723417E+01 0.726265E+01 0.726687E+01 0.726650E+01 0.726963E+01 0.724012E+01 0.726366E+01 0.728468E+01 0.725968E+01 0.723894E+01 0.725661E+01 0.725177E+01 0.727687E+01 0.725778E+01 0.729129E+01 0.726255E+01 0.728110E+01 0.727408E+01 0.728427E+01 0.725132E+01 0.729552E+01 0.727567E+01 0.726736E+01 0.726060E+01 0.726638E+01 0.723573E+01 0.726488E+01 0.727152E+01 0.726931E+01 0.724606E+01 0.725192E+01 0.725064E+01 0.728287E+01 0.725069E+01 0.725276E+01 0.725802E+01 0.726396E+01 0.726449E+01 0.722871E+01 0.728518E+01 0.723672E+01 0.726223E+01 0.723096E+01 0.724772E+01 0.728303E+01 0.726368E+01 0.727581E+01 0.725553E+01 0.729355E+01 0.726938E+01 0.724814E+01 0.727541E+01 0.726988E+01 0.724300E+01 0.728030E+01 0.726944E+01 0.724459E+01 0.726238E+01 0.726508E+01


==> anc/energy_b5p0_ch1_ev0_bins.dat <==
1.013 0.441448E+01 0.37E-02 0.19E-03 0.441443E+01 0.441443E+01 0.441404E+01 0.441438E+01 0.441400E+01 0.441497E+01 0.441376E+01 0.441466E+01 0.441402E+01 0.441423E+01 0.441429E+01 0.441495E+01 0.441512E+01 0.441480E+01 0.441507E+01 0.441445E+01 0.441439E+01 0.441364E+01 0.441455E+01 0.441498E+01 0.441470E+01 0.441464E+01 0.441429E+01 0.441482E+01 0.441454E+01 0.441466E+01 0.441437E+01 0.441417E+01 0.441444E+01 0.441530E+01 0.441489E+01 0.441408E+01 0.441446E+01 0.441450E+01 0.441393E+01 0.441458E+01 0.441494E+01 0.441478E+01 0.441437E+01 0.441430E+01 0.441441E+01 0.441463E+01 0.441440E+01 0.441414E+01 0.441451E+01 0.441468E+01 0.441477E+01 0.441473E+01 0.441459E+01 0.441420E+01 0.441436E+01 0.441436E+01 0.441421E+01 0.441488E+01 0.441410E+01 0.441445E+01 0.441447E+01 0.441550E+01 0.441441E+01 0.441445E+01 0.441324E+01 0.441436E+01 0.441474E+01 0.441508E+01 0.441485E+01 0.441441E+01 0.441422E+01 0.441430E+01 0.441416E+01 0.441410E+01 0.441475E+01 0.441446E+01 0.441405E+01 0.441405E+01 0.441420E+01 0.441396E+01 0.441388E+01 0.441457E+01 0.441470E+01 0.441415E+01 0.441491E+01 0.441442E+01 0.441456E+01 0.441526E+01 0.441449E+01 0.441495E+01 0.441452E+01 0.441446E+01 0.441408E+01 0.441433E+01 0.441450E+01 0.441486E+01 0.441460E+01 0.441437E+01 0.441477E+01 0.441477E+01 0.441448E+01 0.441362E+01 0.441489E+01 0.441439E+01
1.267 0.454712E+01 0.37E-02 0.35E-02 0.454704E+01 0.454709E+01 0.454678E+01 0.454686E+01 0.454672E+01 0.454757E+01 0.454642E+01 0.454726E+01 0.454686E+01 0.454681E+01 0.454702E+01 0.454753E+01 0.454773E+01 0.454744E+01 0.454768E+01 0.454698E+01 0.454702E+01 0.454632E+01 0.454714E+01 0.454770E+01 0.454742E+01 0.454735E+01 0.454697E+01 0.454725E+01 0.454740E+01 0.454738E+01 0.454702E+01 0.454682E+01 0.454705E+01 0.454806E+01 0.454753E+01 0.454669E+01 0.454698E+01 0.454716E+01 0.454662E+01 0.454716E+01 0.454785E+01 0.454737E+01 0.454707E+01 0.454692E+01 0.454699E+01 0.454732E+01 0.454693E+01 0.454675E+01 0.454712E+01 0.454750E+01 0.454726E+01 0.454724E+01 0.454731E+01 0.454693E+01 0.454697E+01 0.454710E+01 0.454687E+01 0.454743E+01 0.454674E+01 0.454707E+01 0.454702E+01 0.454820E+01 0.454704E+01 0.454720E+01 0.454587E+01 0.454689E+01 0.454720E+01 0.454774E+01 0.454762E+01 0.454697E+01 0.454696E+01 0.454695E+01 0.454697E+01 0.454670E+01 0.454735E+01 0.454709E+01 0.454671E+01 0.454656E+01 0.454677E+01 0.454672E+01 0.454667E+01 0.454713E+01 0.454727E+01 0.454686E+01 0.454765E+01 0.454698E+01 0.454716E+01 0.454788E+01 0.454710E+01 0.454757E+01 0.454710E+01 0.454706E+01 0.454665E+01 0.454703E+01 0.454726E+01 0.454752E+01 0.454701E+01 0.454699E+01 0.454748E+01 0.454735E+01 0.454722E+01 0.454633E+01 0.454744E+01 0.454696E+01
1.520 0.473023E+01 0.41E-02 0.38E-02 0.473014E+01 0.473015E+01 0.472993E+01 0.472989E+01 0.472979E+01 0.473068E+01 0.472952E+01 0.473038E+01 0.473010E+01 0.472993E+01 0.473010E+01 0.473064E+01 0.473100E+01 0.473054E+01 0.473082E+01 0.473010E+01 0.473010E+01 0.472928E+01 0.473030E+01 0.473087E+01 0.473054E+01 0.473057E+01 0.473010E+01 0.473028E+01 0.473054E+01 0.473046E+01 0.473014E+01 0.472994E+01 0.473021E+01 0.473134E+01 0.473077E+01 0.472979E+01 0.473012E+01 0.473039E+01 0.472968E+01 0.473016E+01 0.473105E+01 0.473054E+01 0.473025E+01 0.473005E+01 0.473003E+01 0.473047E+01 0.472993E+01 0.472989E+01 0.473036E+01 0.473071E+01 0.473028E+01 0.473032E+01 0.473042E+01 0.472999E+01 0.473013E+01 0.473033E+01 0.472985E+01 0.473046E+01 0.472975E+01 0.473031E+01 0.473006E+01 0.473140E+01 0.473019E+01 0.473035E+01 0.472869E+01 0.473008E+01 0.473022E+01 0.473082E+01 0.473077E+01 0.473007E+01 0.473018E+01 0.473002E+01 0.473007E+01 0.472985E+01 0.473046E+01 0.473019E+01 0.472986E+01 0.472964E+01 0.472975E+01 0.472997E+01 0.472990E+01 0.473023E+01 0.473032E+01 0.472985E+01 0.473075E+01 0.473009E+01 0.473040E+01 0.473107E+01 0.473031E+01 0.473072E+01 0.473019E+01 0.473004E+01 0.472959E+01 0.473013E+01 0.473038E+01 0.473057E+01 0.473008E+01 0.473014E+01 0.473053E+01 0.473031E+01 0.473048E+01 0.472928E+01 0.473042E+01 0.473005E+01
1.773 0.495277E+01 0.44E-02 0.49E-02 0.495269E+01 0.495266E+01 0.495247E+01 0.495238E+01 0.495241E+01 0.495315E+01 0.495196E+01 0.495302E+01 0.495289E+01 0.495244E+01 0.495258E+01 0.495311E+01 0.495353E+01 0.495313E+01 0.495327E+01 0.495256E+01 0.495273E+01 0.495176E+01 0.495280E+01 0.495344E+01 0.495308E+01 0.495313E+01 0.495259E+01 0.495266E+01 0.495310E+01 0.495301E+01 0.495261E+01 0.495266E+01 0.495282E+01 0.495396E+01 0.495345E+01 0.495231E+01 0.495261E+01 0.495308E+01 0.495229E+01 0.495255E+01 0.495376E+01 0.495309E+01 0.495278E+01 0.495267E+01 0.495254E+01 0.495299E+01 0.495231E+01 0.495248E+01 0.495294E+01 0.495340E+01 0.495274E+01 0.495280E+01 0.495292E+01 0.495253E+01 0.495270E+01 0.495291E+01 0.495234E+01 0.495291E+01 0.495231E+01 0.495289E+01 0.495249E+01 0.495400E+01 0.495277E+01 0.495289E+01 0.495115E+01 0.495253E+01 0.495251E+01 0.495337E+01 0.495332E+01 0.495249E+01 0.495274E+01 0.495259E+01 0.495272E+01 0.495253E+01 0.495293E+01 0.495268E+01 0.495245E+01 0.495211E+01 0.495215E+01 0.495272E+01 0.495263E+01 0.495281E+01 0.495284E+01 0.495227E+01 0.495341E+01 0.495257E+01 0.495288E+01 0.495362E+01 0.495290E+01 0.495326E+01 0.495264E+01 0.495246E+01 0.495211E+01 0.495268E+01 0.495282E+01 0.495315E+01 0.495253E+01 0.495281E+01 0.495309E+01 0.495273E+01 0.495322E+01 0.495176E+01 0.495288E+01 0.495257E+01
2.027 0.520240E+01 0.51E-02 0.66E-02 0.520227E+01 0.520230E+01 0.520202E+01 0.520197E+01 0.520212E+01 0.520281E+01 0.520144E+01 0.520276E+01 0.520262E+01 0.520218E+01 0.520211E+01 0.520265E+01 0.520323E+01 0.520276E+01 0.520296E+01 0.520231E+01 0.520229E+01 0.520118E+01 0.520239E+01 0.520314E+01 0.520265E+01 0.520292E+01 0.520227E+01 0.520231E+01 0.520268E+01 0.520259E+01 0.520212E+01 0.520231E+01 0.520255E+01 0.520369E+01 0.520330E+01 0.520191E+01 0.520225E+01 0.520293E+01 0.520185E+01 0.520199E+01 0.520343E+01 0.520296E+01 0.520261E+01 0.520238E+01 0.520205E+01 0.520250E+01 0.520173E+01 0.520215E+01 0.520273E+01 0.520307E+01 0.520243E+01 0.520240E+01 0.520253E+01 0.520208E+01 0.520252E+01 0.520261E+01 0.520191E+01 0.520248E+01 0.520186E+01 0.520269E+01 0.520203E+01 0.520372E+01 0.520244E+01 0.520245E+01 0.520039E+01 0.520219E+01 0.520204E+01 0.520300E+01 0.520295E+01 0.520186E+01 0.520255E+01 0.520215E+01 0.520248E+01 0.520229E+01 0.520258E+01 0.520230E+01 0.520215E+01 0.520170E+01 0.520168E+01 0.520257E+01 0.520242E+01 0.520252E+01 0.520247E+01 0.520176E+01 0.520314E+01 0.520216E+01 0.520255E+01 0.520332E+01 0.520263E+01 0.520298E+01 0.520232E+01 0.520178E+01 0.520153E+01 0.520227E+01 0.520233E+01 0.520281E+01 0.520223E+01 0.520248E+01 0.520266E+01 0.520235E+01 0.520301E+01 0.520134E+01 0.520239E+01 0.520202E+01
2.280 0.547599E+01 0.60E-02 0.79E-02 0.547571E+01 0.547586E+01 0.547550E+01 0.547548E+01 0.547582E+01 0.547636E+01 0.547486E+01 0.547650E+01 0.547656E+01 0.547581E+01 0.547556E+01 0.547620E+01 0.547681E+01 0.547647E+01 0.547647E+01 0.547604E+01 0.547599E+01 0.547468E+01 0.547587E+01 0.547679E+01 0.547629E+01 0.547653E+01 0.547572E+01 0.547598E+01 0.547630E+01 0.547613E+01 0.547552E+01 0.547613E+01 0.547612E+01 0.547739E+01 0.547720E+01 0.547536E+01 0.547571E+01 0.547672E+01 0.547551E+01 0.547522E+01 0.547712E+01 0.547659E+01 0.547630E+01 0.547612E+01 0.547555E+01 0.547598E+01 0.547494E+01 0.547588E+01 0.547634E+01 0.547672E+01 0.547620E+01 0.547603E+01 0.547611E+01 0.547567E+01 0.547610E+01 0.547611E+01 0.547557E+01 0.547588E+01 0.547542E+01 0.547644E+01 0.547555E+01 0.547746E+01 0.547613E+01 0.547596E+01 0.547377E+01 0.547590E+01 0.547540E+01 0.547653E+01 0.547660E+01 0.547512E+01 0.547627E+01 0.547576E+01 0.547619E+01 0.547612E+01 0.547611E+01 0.547588E+01 0.547594E+01 0.547505E+01 0.547507E+01 0.547646E+01 0.547652E+01 0.547616E+01 0.547609E+01 0.547505E+01 0.547699E+01 0.547563E+01 0.547604E+01 0.547688E+01 0.547616E+01 0.547668E+01 0.547589E+01 0.547512E+01 0.547494E+01 0.547583E+01 0.547583E+01 0.547643E+01 0.547575E+01 0.547626E+01 0.547625E+01 0.547598E+01 0.547685E+01 0.547492E+01 0.547589E+01 0.547549E+01
2.533 0.576323E+01 0.72E-02 0.15E-01 0.576294E+01 0.576310E+01 0.576259E+01 0.576267E+01 0.576307E+01 0.576366E+01 0.576190E+01 0.576382E+01 0.576399E+01 0.576321E+01 0.576267E+01 0.576342E+01 0.576410E+01 0.576370E+01 0.576362E+01 0.576357E+01 0.576319E+01 0.576195E+01 0.576316E+01 0.576411E+01 0.576341E+01 0.576401E+01 0.576292E+01 0.576319E+01 0.576355E+01 0.576328E+01 0.576249E+01 0.576328E+01 0.576352E+01 0.576470E+01 0.576486E+01 0.576255E+01 0.576284E+01 0.576418E+01 0.576256E+01 0.576221E+01 0.576446E+01 0.576395E+01 0.576375E+01 0.576338E+01 0.576278E+01 0.576321E+01 0.576188E+01 0.576322E+01 0.576362E+01 0.576389E+01 0.576342E+01 0.576327E+01 0.576331E+01 0.576288E+01 0.576350E+01 0.576351E+01 0.576269E+01 0.576293E+01 0.576244E+01 0.576389E+01 0.576251E+01 0.576488E+01 0.576340E+01 0.576324E+01 0.576055E+01 0.576325E+01 0.576247E+01 0.576370E+01 0.576373E+01 0.576174E+01 0.576378E+01 0.576296E+01 0.576346E+01 0.576365E+01 0.576340E+01 0.576312E+01 0.576327E+01 0.576212E+01 0.576215E+01 0.576396E+01 0.576410E+01 0.576347E+01 0.576319E+01 0.576213E+01 0.576429E+01 0.576270E+01 0.576347E+01 0.576421E+01 0.576351E+01 0.576415E+01 0.576332E+01 0.576196E+01 0.576195E+01 0.576305E+01 0.576289E+01 0.576351E+01 0.576298E+01 0.576363E+01 0.576356E+01 0.576320E+01 0.576412E+01 0.576210E+01 0.576310E+01 0.576259E+01
2.787 0.606621E+01 0.92E-02 0.22E-01 0.606573E+01 0.606603E+01 0.606540E+01 0.606567E+01 0.606610E+01 0.606674E+01 0.606455E+01 0.606670E+01 0.606747E+01 0.606653E+01 0.606554E+01 0.606647E+01 0.606710E+01 0.606676E+01 0.606631E+01 0.606689E+01 0.606624E+01 0.606503E+01 0.606633E+01 0.606713E+01 0.606655E+01 0.606713E+01 0.606568E+01 0.606637E+01 0.606670E+01 0.606613E+01 0.606516E+01 0.606630E+01 0.606650E+01 0.606784E+01 0.606837E+01 0.606541E+01 0.606551E+01 0.606742E+01 0.606545E+01 0.606477E+01 0.606753E+01 0.606694E+01 0.606680E+01 0.606667E+01 0.606586E+01 0.606602E+01 0.606410E+01 0.606644E+01 0.606624E+01 0.606690E+01 0.606687E+01 0.606650E+01 0.606625E+01 0.606602E+01 0.606673E+01 0.606657E+01 0.606585E+01 0.606560E+01 0.606525E+01 0.606701E+01 0.606528E+01 0.606797E+01 0.606672E+01 0.606641E+01 0.606324E+01 0.606656E+01 0.606514E+01 0.606633E+01 0.606679E+01 0.606375E+01 0.606713E+01 0.606597E+01 0.606630E+01 0.606694E+01 0.606632E+01 0.606604E+01 0.606628E+01 0.606471E+01 0.606484E+01 0.606724E+01 0.606791E+01 0.606643E+01 0.606600E+01 0.606466E+01 0.606756E+01 0.606542E+01 0.606647E+01 0.606715E+01 0.606629E+01 0.606758E+01 0.606635E+01 0.606453E+01 0.606451E+01 0.606627E+01 0.606584E+01 0.606644E+01 0.606581E+01 0.606679E+01 0.606665E+01 0.606644E+01 0.606708E+01 0.606507E+01 0.606603E+01 0.606518E+01
3.040 0.637956E+01 0.11E-01 0.25E-01 0.637921E+01 0.637958E+01 0.637873E+01 0.637887E+01 0.637958E+01 0.638037E+01 0.637778E+01 0.637988E+01 0.638114E+01 0.638007E+01 0.637871E+01 0.637982E+01 0.638047E+01 0.637996E+01 0.637948E+01 0.638068E+01 0.637974E+01 0.637861E+01 0.637973E+01 0.638062E+01 0.637991E+01 0.638056E+01 0.637892E+01 0.637965E+01 0.638059E+01 0.637938E+01 0.637806E+01 0.637963E+01 0.637983E+01 0.638128E+01 0.638234E+01 0.637871E+01 0.637875E+01 0.638109E+01 0.637842E+01 0.637793E+01 0.638107E+01 0.638016E+01 0.638038E+01 0.638012E+01 0.637936E+01 0.637963E+01 0.637690E+01 0.637993E+01 0.637980E+01 0.638009E+01 0.638011E+01 0.637979E+01 0.637972E+01 0.637946E+01 0.638054E+01 0.638035E+01 0.637878E+01 0.637858E+01 0.637815E+01 0.638041E+01 0.637815E+01 0.638174E+01 0.637994E+01 0.638005E+01 0.637610E+01 0.638029E+01 0.637822E+01 0.637929E+01 0.638000E+01 0.637634E+01 0.638070E+01 0.637926E+01 0.637954E+01 0.638060E+01 0.637974E+01 0.637952E+01 0.637968E+01 0.637778E+01 0.637798E+01 0.638094E+01 0.638182E+01 0.637957E+01 0.637914E+01 0.637770E+01 0.638089E+01 0.637854E+01 0.637978E+01 0.638051E+01 0.637952E+01 0.638114E+01 0.637996E+01 0.637762E+01 0.637781E+01 0.637968E+01 0.637919E+01 0.637968E+01 0.637877E+01 0.638036E+01 0.638014E+01 0.637982E+01 0.638048E+01 0.637815E+01 0.637950E+01 0.637851E+01


==> anc/energy_b5p0_ch2_ev0_bins.dat <==
1.520 0.596371E+01 0.23E-01 0.82E-03 0.596456E+01 0.596034E+01 0.595867E+01 0.596235E+01 0.596221E+01 0.596574E+01 0.596008E+01 0.596506E+01 0.596043E+01 0.596658E+01 0.596407E+01 0.596344E+01 0.596567E+01 0.596413E+01 0.596713E+01 0.596524E+01 0.596224E+01 0.596065E+01 0.596596E+01 0.596594E+01 0.596111E+01 0.596302E+01 0.596360E+01 0.596582E+01 0.596023E+01 0.596254E+01 0.596497E+01 0.596370E+01 0.596351E+01 0.596083E+01 0.596262E+01 0.596340E+01 0.596330E+01 0.596480E+01 0.596414E+01 0.596505E+01 0.596239E+01 0.596647E+01 0.596017E+01 0.596222E+01 0.596443E+01 0.596231E+01 0.595953E+01 0.596151E+01 0.596313E+01 0.596621E+01 0.596568E+01 0.596614E+01 0.596472E+01 0.596333E+01 0.596541E+01 0.596176E+01 0.596573E+01 0.596350E+01 0.596343E+01 0.596611E+01 0.596018E+01 0.596132E+01 0.596709E+01 0.596442E+01 0.596314E+01 0.596290E+01 0.596395E+01 0.596585E+01 0.596891E+01 0.596656E+01 0.596236E+01 0.595981E+01 0.596016E+01 0.596228E+01 0.596308E+01 0.596216E+01 0.596153E+01 0.596815E+01 0.596427E+01 0.596084E+01 0.596056E+01 0.596442E+01 0.596199E+01 0.596518E+01 0.596615E+01 0.596504E+01 0.596443E+01 0.596884E+01 0.596585E+01 0.596806E+01 0.596522E+01 0.596571E+01 0.595919E+01 0.596313E+01 0.596676E+01 0.596280E+01 0.596370E+01 0.596111E+01 0.596466E+01 0.596377E+01 0.596440E+01 0.596127E+01 0.596632E+01 0.596043E+01
1.773 0.611289E+01 0.20E-01 0.54E-03 0.611463E+01 0.611129E+01 0.610912E+01 0.611065E+01 0.611238E+01 0.611396E+01 0.610997E+01 0.611383E+01 0.611006E+01 0.611432E+01 0.611295E+01 0.611208E+01 0.611491E+01 0.611247E+01 0.611682E+01 0.611503E+01 0.611092E+01 0.611107E+01 0.611407E+01 0.611580E+01 0.611085E+01 0.611320E+01 0.611346E+01 0.611473E+01 0.610997E+01 0.611220E+01 0.611488E+01 0.611169E+01 0.611441E+01 0.611068E+01 0.611138E+01 0.611131E+01 0.611268E+01 0.611420E+01 0.611235E+01 0.611365E+01 0.611321E+01 0.611504E+01 0.611083E+01 0.611030E+01 0.611314E+01 0.611131E+01 0.610969E+01 0.610949E+01 0.611315E+01 0.611411E+01 0.611593E+01 0.611409E+01 0.611349E+01 0.611244E+01 0.611432E+01 0.611067E+01 0.611379E+01 0.611305E+01 0.611283E+01 0.611551E+01 0.610929E+01 0.611210E+01 0.611582E+01 0.611289E+01 0.611113E+01 0.611120E+01 0.611406E+01 0.611520E+01 0.611765E+01 0.611533E+01 0.611218E+01 0.611017E+01 0.610983E+01 0.611146E+01 0.611238E+01 0.611231E+01 0.611169E+01 0.611536E+01 0.611438E+01 0.610934E+01 0.611135E+01 0.611304E+01 0.611109E+01 0.611426E+01 0.611426E+01 0.611483E+01 0.611333E+01 0.611730E+01 0.611434E+01 0.611651E+01 0.611399E+01 0.611379E+01 0.610903E+01 0.611169E+01 0.611530E+01 0.611231E+01 0.611248E+01 0.611117E+01 0.611432E+01 0.611341E+01 0.611321E+01 0.611078E+01 0.611440E+01 0.610993E+01
2.027 0.629623E+01 0.16E-01 0.38E-03 0.629758E+01 0.629529E+01 0.629315E+01 0.629416E+01 0.629622E+01 0.629786E+01 0.629444E+01 0.629643E+01 0.629406E+01 0.629610E+01 0.629620E+01 0.629636E+01 0.629704E+01 0.629543E+01 0.629989E+01 0.629661E+01 0.629384E+01 0.629475E+01 0.629754E+01 0.629917E+01 0.629518E+01 0.629629E+01 0.629701E+01 0.629770E+01 0.629392E+01 0.629547E+01 0.629854E+01 0.629485E+01 0.629837E+01 0.629560E+01 0.629422E+01 0.629561E+01 0.629557E+01 0.629736E+01 0.629554E+01 0.629751E+01 0.629699E+01 0.629792E+01 0.629458E+01 0.629402E+01 0.629679E+01 0.629464E+01 0.629427E+01 0.629317E+01 0.629693E+01 0.629724E+01 0.629882E+01 0.629711E+01 0.629688E+01 0.629576E+01 0.629738E+01 0.629501E+01 0.629614E+01 0.629635E+01 0.629647E+01 0.629862E+01 0.629339E+01 0.629638E+01 0.629834E+01 0.629618E+01 0.629416E+01 0.629448E+01 0.629769E+01 0.629798E+01 0.630037E+01 0.629761E+01 0.629613E+01 0.629507E+01 0.629323E+01 0.629594E+01 0.629610E+01 0.629564E+01 0.629553E+01 0.629823E+01 0.629786E+01 0.629312E+01 0.629549E+01 0.629574E+01 0.629485E+01 0.629640E+01 0.629693E+01 0.629799E+01 0.629657E+01 0.630003E+01 0.629699E+01 0.629845E+01 0.629737E+01 0.629659E+01 0.629331E+01 0.629505E+01 0.629802E+01 0.629550E+01 0.629528E+01 0.629472E+01 0.629780E+01 0.629665E+01 0.629571E+01 0.629479E+01 0.629677E+01 0.629350E+01
2.280 0.650588E+01 0.16E-01 0.24E-03 0.650701E+01 0.650503E+01 0.650275E+01 0.650430E+01 0.650691E+01 0.650656E+01 0.650436E+01 0.650627E+01 0.650446E+01 0.650493E+01 0.650607E+01 0.650670E+01 0.650657E+01 0.650457E+01 0.650918E+01 0.650523E+01 0.650283E+01 0.650456E+01 0.650715E+01 0.650914E+01 0.650522E+01 0.650628E+01 0.650666E+01 0.650663E+01 0.650297E+01 0.650582E+01 0.650830E+01 0.650481E+01 0.650883E+01 0.650636E+01 0.650327E+01 0.650559E+01 0.650578E+01 0.650718E+01 0.650525E+01 0.650749E+01 0.650687E+01 0.650755E+01 0.650519E+01 0.650401E+01 0.650664E+01 0.650378E+01 0.650475E+01 0.650226E+01 0.650664E+01 0.650747E+01 0.650761E+01 0.650638E+01 0.650604E+01 0.650600E+01 0.650701E+01 0.650508E+01 0.650637E+01 0.650612E+01 0.650679E+01 0.650882E+01 0.650289E+01 0.650734E+01 0.650676E+01 0.650644E+01 0.650298E+01 0.650367E+01 0.650735E+01 0.650718E+01 0.650972E+01 0.650612E+01 0.650586E+01 0.650550E+01 0.650348E+01 0.650600E+01 0.650580E+01 0.650555E+01 0.650533E+01 0.650729E+01 0.650837E+01 0.650282E+01 0.650496E+01 0.650512E+01 0.650447E+01 0.650572E+01 0.650657E+01 0.650752E+01 0.650532E+01 0.650985E+01 0.650623E+01 0.650694E+01 0.650716E+01 0.650571E+01 0.650282E+01 0.650506E+01 0.650759E+01 0.650496E+01 0.650459E+01 0.650474E+01 0.650681E+01 0.650645E+01 0.650425E+01 0.650378E+01 0.650581E+01 0.650371E+01
2.533 0.674526E+01 0.14E-01 0.35E-03 0.674571E+01 0.674452E+01 0.674225E+01 0.674416E+01 0.674602E+01 0.674545E+01 0.674376E+01 0.674537E+01 0.674472E+01 0.674410E+01 0.674486E+01 0.674588E+01 0.674588E+01 0.674379E+01 0.674763E+01 0.674359E+01 0.674283E+01 0.674379E+01 0.674571E+01 0.674797E+01 0.674521E+01 0.674538E+01 0.674519E+01 0.674535E+01 0.674217E+01 0.674552E+01 0.674723E+01 0.674482E+01 0.674844E+01 0.674629E+01 0.674316E+01 0.674468E+01 0.674541E+01 0.674672E+01 0.674453E+01 0.674671E+01 0.674590E+01 0.674664E+01 0.674482E+01 0.674451E+01 0.674591E+01 0.674298E+01 0.674458E+01 0.674235E+01 0.674580E+01 0.674700E+01 0.674641E+01 0.674553E+01 0.674476E+01 0.674524E+01 0.674605E+01 0.674491E+01 0.674618E+01 0.674584E+01 0.674652E+01 0.674805E+01 0.674302E+01 0.674716E+01 0.674571E+01 0.674597E+01 0.674331E+01 0.674375E+01 0.674598E+01 0.674643E+01 0.674840E+01 0.674473E+01 0.674536E+01 0.674603E+01 0.674340E+01 0.674587E+01 0.674513E+01 0.674512E+01 0.674517E+01 0.674645E+01 0.674830E+01 0.674292E+01 0.674446E+01 0.674448E+01 0.674426E+01 0.674485E+01 0.674527E+01 0.674652E+01 0.674474E+01 0.674881E+01 0.674538E+01 0.674560E+01 0.674626E+01 0.674530E+01 0.674280E+01 0.674462E+01 0.674674E+01 0.674391E+01 0.674443E+01 0.674412E+01 0.674596E+01 0.674609E+01 0.674423E+01 0.674341E+01 0.674512E+01 0.674343E+01
2.787 0.700035E+01 0.13E-01 0.52E-03 0.700116E+01 0.700002E+01 0.699757E+01 0.699973E+01 0.700058E+01 0.699983E+01 0.699909E+01 0.700068E+01 0.699992E+01 0.699920E+01 0.700009E+01 0.700096E+01 0.700056E+01 0.699928E+01 0.700214E+01 0.699781E+01 0.699840E+01 0.699896E+01 0.700033E+01 0.700253E+01 0.700080E+01 0.700006E+01 0.700043E+01 0.700017E+01 0.699711E+01 0.700087E+01 0.700181E+01 0.700074E+01 0.700348E+01 0.700155E+01 0.699884E+01 0.699930E+01 0.700111E+01 0.700222E+01 0.699963E+01 0.700163E+01 0.700107E+01 0.700181E+01 0.699999E+01 0.700037E+01 0.700109E+01 0.699781E+01 0.699978E+01 0.699803E+01 0.700094E+01 0.700220E+01 0.700143E+01 0.700013E+01 0.699935E+01 0.700064E+01 0.700091E+01 0.700008E+01 0.700198E+01 0.700152E+01 0.700152E+01 0.700281E+01 0.699873E+01 0.700288E+01 0.700006E+01 0.700089E+01 0.699834E+01 0.699907E+01 0.700080E+01 0.700150E+01 0.700238E+01 0.699926E+01 0.700030E+01 0.700159E+01 0.699934E+01 0.700123E+01 0.700043E+01 0.700025E+01 0.700073E+01 0.700125E+01 0.700351E+01 0.699813E+01 0.699901E+01 0.699971E+01 0.699960E+01 0.699987E+01 0.699984E+01 0.700158E+01 0.699927E+01 0.700382E+01 0.700066E+01 0.700022E+01 0.700083E+01 0.700023E+01 0.699854E+01 0.699939E+01 0.700165E+01 0.699874E+01 0.699950E+01 0.699942E+01 0.700064E+01 0.700071E+01 0.699978E+01 0.699877E+01 0.700008E+01 0.699909E+01
3.040 0.727458E+01 0.13E-01 0.53E-03 0.727510E+01 0.727472E+01 0.727176E+01 0.727423E+01 0.727433E+01 0.727373E+01 0.727328E+01 0.727448E+01 0.727474E+01 0.727396E+01 0.727426E+01 0.727576E+01 0.727457E+01 0.727373E+01 0.727555E+01 0.727194E+01 0.727380E+01 0.727340E+01 0.727372E+01 0.727575E+01 0.727524E+01 0.727423E+01 0.727460E+01 0.727397E+01 0.727098E+01 0.727481E+01 0.727539E+01 0.727514E+01 0.727707E+01 0.727541E+01 0.727355E+01 0.727315E+01 0.727559E+01 0.727715E+01 0.727363E+01 0.727550E+01 0.727547E+01 0.727620E+01 0.727365E+01 0.727550E+01 0.727540E+01 0.727168E+01 0.727371E+01 0.727312E+01 0.727543E+01 0.727662E+01 0.727558E+01 0.727436E+01 0.727313E+01 0.727467E+01 0.727490E+01 0.727436E+01 0.727666E+01 0.727610E+01 0.727562E+01 0.727666E+01 0.727361E+01 0.727718E+01 0.727363E+01 0.727492E+01 0.727214E+01 0.727437E+01 0.727508E+01 0.727558E+01 0.727567E+01 0.727332E+01 0.727416E+01 0.727609E+01 0.727456E+01 0.727563E+01 0.727501E+01 0.727442E+01 0.727505E+01 0.727594E+01 0.727777E+01 0.727241E+01 0.727321E+01 0.727386E+01 0.727423E+01 0.727440E+01 0.727347E+01 0.727610E+01 0.727311E+01 0.727787E+01 0.727496E+01 0.727460E+01 0.727490E+01 0.727481E+01 0.727299E+01 0.727320E+01 0.727604E+01 0.727262E+01 0.727358E+01 0.727366E+01 0.727496E+01 0.727479E+01 0.727437E+01 0.727347E+01 0.727452E+01 0.727339E+01


==> anc/energy_b7p5_ch0_ev0_bins.dat <==
0.636 0.186246E+01 0.84E-04 0.00E+00 0.186247E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186248E+01 0.186248E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186248E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186245E+01 0.186247E+01 0.186245E+01 0.186246E+01 0.186248E+01 0.186246E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186249E+01 0.186246E+01 0.186247E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186248E+01 0.186245E+01 0.186247E+01 0.186248E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186248E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186245E+01 0.186248E+01 0.186245E+01 0.186247E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186247E+01 0.186246E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186248E+01 0.186245E+01 0.186248E+01 0.186247E+01 0.186245E+01 0.186247E+01 0.186245E+01 0.186246E+01 0.186245E+01 0.186245E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186247E+01 0.186246E+01 0.186245E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186246E+01 0.186245E+01 0.186246E+01 0.186246E+01 0.186247E+01 0.186247E+01 0.186248E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01 0.186246E+01
0.795 0.214213E+01 0.13E-03 0.00E+00 0.214214E+01 0.214213E+01 0.214212E+01 0.214213E+01 0.214213E+01 0.214216E+01 0.214215E+01 0.214212E+01 0.214212E+01 0.214213E+01 0.214212E+01 0.214213E+01 0.214215E+01 0.214214E+01 0.214214E+01 0.214214E+01 0.214212E+01 0.214211E+01 0.214215E+01 0.214211E+01 0.214213E+01 0.214215E+01 0.214212E+01 0.214212E+01 0.214214E+01 0.214214E+01 0.214217E+01 0.214212E+01 0.214213E+01 0.214212E+01 0.214212E+01 0.214213E+01 0.214212E+01 0.214216E+01 0.214211E+01 0.214214E+01 0.214215E+01 0.214215E+01 0.214213E+01 0.214214E+01 0.214213E+01 0.214213E+01 0.214215E+01 0.214212E+01 0.214212E+01 0.214212E+01 0.214212E+01 0.214211E+01 0.214215E+01 0.214211E+01 0.214214E+01 0.214212E+01 0.214213E+01 0.214214E+01 0.214214E+01 0.214213E+01 0.214213E+01 0.214211E+01 0.214212E+01 0.214214E+01 0.214214E+01 0.214212E+01 0.214215E+01 0.214210E+01 0.214215E+01 0.214213E+01 0.214211E+01 0.214213E+01 0.214210E+01 0.214213E+01 0.214211E+01 0.214210E+01 0.214213E+01 0.214213E+01 0.214214E+01 0.214213E+01 0.214213E+01 0.214214E+01 0.214213E+01 0.214211E+01 0.214212E+01 0.214214E+01 0.214213E+01 0.214212E+01 0.214213E+01 0.214213E+01 0.214213E+01 0.214211E+01 0.214213E+01 0.214213E+01 0.214215E+01 0.214214E+01 0.214215E+01 0.214212E+01 0.214213E+01 0.214213E+01 0.214213E+01 0.214213E+01 0.214213E+01 0.214212E+01
0.955 0.241036E+01 0.19E-03 0.00E+00 0.241037E+01 0.241036E+01 0.241035E+01 0.241036E+01 0.241036E+01 0.241040E+01 0.241039E+01 0.241034E+01 0.241035E+01 0.241035E+01 0.241035E+01 0.241035E+01 0.241039E+01 0.241037E+01 0.241037E+01 0.241038E+01 0.241035E+01 0.241033E+01 0.241038E+01 0.241033E+01 0.241036E+01 0.241039E+01 0.241034E+01 0.241034E+01 0.241038E+01 0.241037E+01 0.241041E+01 0.241035E+01 0.241037E+01 0.241035E+01 0.241035E+01 0.241036E+01 0.241035E+01 0.241041E+01 0.241034E+01 0.241037E+01 0.241038E+01 0.241038E+01 0.241036E+01 0.241037E+01 0.241036E+01 0.241036E+01 0.241038E+01 0.241035E+01 0.241034E+01 0.241034E+01 0.241035E+01 0.241033E+01 0.241038E+01 0.241034E+01 0.241038E+01 0.241034E+01 0.241036E+01 0.241037E+01 0.241037E+01 0.241035E+01 0.241036E+01 0.241034E+01 0.241035E+01 0.241037E+01 0.241037E+01 0.241035E+01 0.241039E+01 0.241032E+01 0.241038E+01 0.241036E+01 0.241033E+01 0.241037E+01 0.241031E+01 0.241036E+01 0.241034E+01 0.241031E+01 0.241035E+01 0.241037E+01 0.241038E+01 0.241037E+01 0.241036E+01 0.241038E+01 0.241035E+01 0.241033E+01 0.241035E+01 0.241038E+01 0.241037E+01 0.241035E+01 0.241037E+01 0.241037E+01 0.241036E+01 0.241033E+01 0.241036E+01 0.241036E+01 0.241039E+01 0.241037E+01 0.241039E+01 0.241035E+01 0.241036E+01 0.241036E+01 0.241036E+01 0.241035E+01 0.241036E+01 0.241035E+01
1.114 0.267173E+01 0.26E-03 0.00E+00 0.267174E+01 0.267173E+01 0.267171E+01 0.267173E+01 0.267173E+01 0.267178E+01 0.267177E+01 0.267170E+01 0.267172E+01 0.267171E+01 0.267171E+01 0.267172E+01 0.267177E+01 0.267174E+01 0.267175E+01 0.267176E+01 0.267172E+01 0.267169E+01 0.267176E+01 0.267169E+01 0.267172E+01 0.267176E+01 0.267170E+01 0.267171E+01 0.267175E+01 0.267174E+01 0.267180E+01 0.267171E+01 0.267174E+01 0.267171E+01 0.267171E+01 0.267173E+01 0.267171E+01 0.267179E+01 0.267170E+01 0.267174E+01 0.267176E+01 0.267175E+01 0.267173E+01 0.267174E+01 0.267172E+01 0.267173E+01 0.267176E+01 0.267171E+01 0.267169E+01 0.267170E+01 0.267171E+01 0.267168E+01 0.267176E+01 0.267169E+01 0.267176E+01 0.267170E+01 0.267173E+01 0.267174E+01 0.267174E+01 0.267171E+01 0.267172E+01 0.267169E+01 0.267171E+01 0.267173E+01 0.267174E+01 0.267171E+01 0.267177E+01 0.267167E+01 0.267175E+01 0.267173E+01 0.267168E+01 0.267174E+01 0.267166E+01 0.267172E+01 0.267170E+01 0.267166E+01 0.267172E+01 0.267174E+01 0.267175E+01 0.267174E+01 0.267172E+01 0.267176E+01 0.267172E+01 0.267168E+01 0.267171E+01 0.267175E+01 0.267173E+01 0.267171E+01 0.267173E+01 0.267174E+01 0.267172E+01 0.267169E+01 0.267172E+01 0.267172E+01 0.267177E+01 0.267174E+01 0.267176E+01 0.267171E+01 0.267172E+01 0.267173E+01 0.267172E+01 0.267172E+01 0.267172E+01 0.267171E+01
1.273 0.292862E+01 0.35E-03 0.00E+00 0.292864E+01 0.292863E+01 0.292860E+01 0.292862E+01 0.292863E+01 0.292869E+01 0.292867E+01 0.292858E+01 0.292861E+01 0.292860E+01 0.292859E+01 0.292861E+01 0.292867E+01 0.292864E+01 0.292865E+01 0.292866E+01 0.292860E+01 0.292857E+01 0.292866E+01 0.292858E+01 0.292861E+01 0.292867E+01 0.292859E+01 0.292859E+01 0.292866E+01 0.292864E+01 0.292872E+01 0.292860E+01 0.292863E+01 0.292860E+01 0.292860E+01 0.292863E+01 0.292860E+01 0.292870E+01 0.292858E+01 0.292864E+01 0.292866E+01 0.292866E+01 0.292862E+01 0.292863E+01 0.292861E+01 0.292862E+01 0.292866E+01 0.292860E+01 0.292858E+01 0.292859E+01 0.292859E+01 0.292856E+01 0.292866E+01 0.292858E+01 0.292866E+01 0.292859E+01 0.292862E+01 0.292864E+01 0.292864E+01 0.292859E+01 0.292861E+01 0.292857E+01 0.292859E+01 0.292863E+01 0.292864E+01 0.292859E+01 0.292867E+01 0.292854E+01 0.292865E+01 0.292863E+01 0.292856E+01 0.292863E+01 0.292853E+01 0.292861E+01 0.292858E+01 0.292854E+01 0.292861E+01 0.292864E+01 0.292866E+01 0.292865E+01 0.292861E+01 0.292866E+01 0.292861E+01 0.292856E+01 0.292860E+01 0.292865E+01 0.292863E+01 0.292860E+01 0.292863E+01 0.292864E+01 0.292862E+01 0.292857E+01 0.292861E+01 0.292861E+01 0.292867E+01 0.292864E+01 0.292867E+01 0.292860E+01 0.292861E+01 0.292861E+01 0.292861E+01 0.292861E+01 0.292862E+01 0.292860E+01
1.432 0.318245E+01 0.44E-03 0.00E+00 0.318247E+01 0.318246E+01 0.318242E+01 0.318246E+01 0.318247E+01 0.318254E+01 0.318252E+01 0.318240E+01 0.318244E+01 0.318243E+01 0.318241E+01 0.318244E+01 0.318252E+01 0.318247E+01 0.318248E+01 0.318250E+01 0.318243E+01 0.318239E+01 0.318250E+01 0.318240E+01 0.318244E+01 0.318251E+01 0.318241E+01 0.318242E+01 0.318250E+01 0.318249E+01 0.318258E+01 0.318243E+01 0.318247E+01 0.318243E+01 0.318242E+01 0.318246E+01 0.318243E+01 0.318255E+01 0.318241E+01 0.318248E+01 0.318250E+01 0.318250E+01 0.318245E+01 0.318246E+01 0.318243E+01 0.318246E+01 0.318250E+01 0.318243E+01 0.318240E+01 0.318242E+01 0.318241E+01 0.318237E+01 0.318250E+01 0.318239E+01 0.318251E+01 0.318241E+01 0.318245E+01 0.318248E+01 0.318248E+01 0.318241E+01 0.318244E+01 0.318239E+01 0.318242E+01 0.318246E+01 0.318248E+01 0.318242E+01 0.318251E+01 0.318236E+01 0.318249E+01 0.318246E+01 0.318238E+01 0.318246E+01 0.318234E+01 0.318245E+01 0.318241E+01 0.318235E+01 0.318244E+01 0.318248E+01 0.318250E+01 0.318249E+01 0.318244E+01 0.318250E+01 0.318244E+01 0.318237E+01 0.318242E+01 0.318249E+01 0.318247E+01 0.318242E+01 0.318246E+01 0.318248E+01 0.318244E+01 0.318239E+01 0.318244E+01 0.318244E+01 0.318252E+01 0.318247E+01 0.318252E+01 0.318244E+01 0.318244E+01 0.318244E+01 0.318244E+01 0.318243E+01 0.318245E+01 0.318243E+01
1.591 0.343411E+01 0.55E-03 0.00E+00 0.343414E+01 0.343414E+01 0.343407E+01 0.343412E+01 0.343414E+01 0.343423E+01 0.343420E+01 0.343405E+01 0.343410E+01 0.343409E+01 0.343407E+01 0.343410E+01 0.343419E+01 0.343413E+01 0.343414E+01 0.343418E+01 0.343409E+01 0.343405E+01 0.343418E+01 0.343406E+01 0.343410E+01 0.343419E+01 0.343406E+01 0.343407E+01 0.343418E+01 0.343415E+01 0.343427E+01 0.343410E+01 0.343413E+01 0.343409E+01 0.343407E+01 0.343413E+01 0.343409E+01 0.343424E+01 0.343406E+01 0.343415E+01 0.343418E+01 0.343417E+01 0.343411E+01 0.343412E+01 0.343408E+01 0.343412E+01 0.343418E+01 0.343409E+01 0.343404E+01 0.343408E+01 0.343406E+01 0.343401E+01 0.343417E+01 0.343403E+01 0.343419E+01 0.343406E+01 0.343412E+01 0.343414E+01 0.343415E+01 0.343406E+01 0.343409E+01 0.343404E+01 0.343407E+01 0.343413E+01 0.343414E+01 0.343408E+01 0.343419E+01 0.343400E+01 0.343416E+01 0.343413E+01 0.343403E+01 0.343413E+01 0.343397E+01 0.343411E+01 0.343407E+01 0.343398E+01 0.343410E+01 0.343416E+01 0.343418E+01 0.343417E+01 0.343409E+01 0.343418E+01 0.343410E+01 0.343401E+01 0.343408E+01 0.343416E+01 0.343413E+01 0.343407E+01 0.343412E+01 0.343415E+01 0.343410E+01 0.343405E+01 0.343410E+01 0.343410E+01 0.343420E+01 0.343414E+01 0.343420E+01 0.343410E+01 0.343409E+01 0.343410E+01 0.343410E+01 0.343409E+01 0.343412E+01 0.343409E+01
1.750 0.368414E+01 0.68E-03 0.00E+00 0.368417E+01 0.368418E+01 0.368409E+01 0.368416E+01 0.368417E+01 0.368428E+01 0.368425E+01 0.368406E+01 0.368413E+01 0.368411E+01 0.368409E+01 0.368413E+01 0.368423E+01 0.368417E+01 0.368418E+01 0.368423E+01 0.368412E+01 0.368406E+01 0.368423E+01 0.368408E+01 0.368413E+01 0.368424E+01 0.368408E+01 0.368409E+01 0.368423E+01 0.368420E+01 0.368433E+01 0.368413E+01 0.368417E+01 0.368412E+01 0.368410E+01 0.368417E+01 0.368411E+01 0.368429E+01 0.368408E+01 0.368418E+01 0.368422E+01 0.368421E+01 0.368414E+01 0.368415E+01 0.368410E+01 0.368415E+01 0.368422E+01 0.368411E+01 0.368406E+01 0.368411E+01 0.368408E+01 0.368402E+01 0.368421E+01 0.368404E+01 0.368424E+01 0.368408E+01 0.368415E+01 0.368418E+01 0.368420E+01 0.368408E+01 0.368411E+01 0.368405E+01 0.368410E+01 0.368417E+01 0.368418E+01 0.368410E+01 0.368423E+01 0.368400E+01 0.368420E+01 0.368417E+01 0.368404E+01 0.368416E+01 0.368396E+01 0.368415E+01 0.368409E+01 0.368398E+01 0.368413E+01 0.368420E+01 0.368423E+01 0.368421E+01 0.368412E+01 0.368423E+01 0.368413E+01 0.368402E+01 0.368411E+01 0.368420E+01 0.368417E+01 0.368409E+01 0.368415E+01 0.368419E+01 0.368412E+01 0.368407E+01 0.368412E+01 0.368412E+01 0.368426E+01 0.368417E+01 0.368425E+01 0.368413E+01 0.368411E+01 0.368412E+01 0.368413E+01 0.368412E+01 0.368415E+01 0.368411E+01
1.909 0.393302E+01 0.81E-03 0.00E+00 0.393304E+01 0.393306E+01 0.393294E+01 0.393304E+01 0.393306E+01 0.393318E+01 0.393314E+01 0.393291E+01 0.393300E+01 0.393297E+01 0.393294E+01 0.393301E+01 0.393312E+01 0.393304E+01 0.393306E+01 0.393313E+01 0.393300E+01 0.393293E+01 0.393311E+01 0.393295E+01 0.393300E+01 0.393313E+01 0.393293E+01 0.393296E+01 0.393312E+01 0.393308E+01 0.393325E+01 0.393301E+01 0.393305E+01 0.393300E+01 0.393296E+01 0.393305E+01 0.393299E+01 0.393319E+01 0.393295E+01 0.393307E+01 0.393311E+01 0.393309E+01 0.393301E+01 0.393302E+01 0.393297E+01 0.393303E+01 0.393311E+01 0.393298E+01 0.393292E+01 0.393298E+01 0.393294E+01 0.393287E+01 0.393309E+01 0.393290E+01 0.393314E+01 0.393296E+01 0.393302E+01 0.393306E+01 0.393308E+01 0.393293E+01 0.393297E+01 0.393290E+01 0.393296E+01 0.393304E+01 0.393306E+01 0.393297E+01 0.393312E+01 0.393285E+01 0.393308E+01 0.393305E+01 0.393290E+01 0.393304E+01 0.393280E+01 0.393303E+01 0.393296E+01 0.393283E+01 0.393302E+01 0.393310E+01 0.393312E+01 0.393311E+01 0.393298E+01 0.393312E+01 0.393300E+01 0.393287E+01 0.393298E+01 0.393308E+01 0.393304E+01 0.393295E+01 0.393302E+01 0.393307E+01 0.393299E+01 0.393294E+01 0.393299E+01 0.393299E+01 0.393315E+01 0.393305E+01 0.393315E+01 0.393301E+01 0.393298E+01 0.393298E+01 0.393300E+01 0.393299E+01 0.393302E+01 0.393298E+01
2.068 0.418097E+01 0.96E-03 0.00E+00 0.418099E+01 0.418103E+01 0.418087E+01 0.418100E+01 0.418102E+01 0.418116E+01 0.418111E+01 0.418084E+01 0.418096E+01 0.418092E+01 0.418088E+01 0.418097E+01 0.418109E+01 0.418100E+01 0.418101E+01 0.418110E+01 0.418096E+01 0.418086E+01 0.418108E+01 0.418090E+01 0.418095E+01 0.418109E+01 0.418087E+01 0.418090E+01 0.418110E+01 0.418104E+01 0.418123E+01 0.418097E+01 0.418100E+01 0.418095E+01 0.418090E+01 0.418100E+01 0.418093E+01 0.418117E+01 0.418089E+01 0.418103E+01 0.418108E+01 0.418105E+01 0.418097E+01 0.418096E+01 0.418090E+01 0.418098E+01 0.418108E+01 0.418092E+01 0.418086E+01 0.418093E+01 0.418088E+01 0.418079E+01 0.418105E+01 0.418081E+01 0.418112E+01 0.418090E+01 0.418097E+01 0.418102E+01 0.418104E+01 0.418086E+01 0.418091E+01 0.418082E+01 0.418090E+01 0.418100E+01 0.418101E+01 0.418091E+01 0.418108E+01 0.418077E+01 0.418103E+01 0.418100E+01 0.418083E+01 0.418100E+01 0.418070E+01 0.418098E+01 0.418091E+01 0.418074E+01 0.418096E+01 0.418108E+01 0.418109E+01 0.418108E+01 0.418093E+01 0.418109E+01 0.418094E+01 0.418079E+01 0.418092E+01 0.418105E+01 0.418100E+01 0.418089E+01 0.418097E+01 0.418103E+01 0.418093E+01 0.418088E+01 0.418094E+01 0.418093E+01 0.418113E+01 0.418100E+01 0.418112E+01 0.418096E+01 0.418092E+01 0.418091E+01 0.418095E+01 0.418093E+01 0.418097E+01 0.418093E+01
2.227 0.442818E+01 0.11E-02 0.00E+00 0.442819E+01 0.442826E+01 0.442806E+01 0.442821E+01 0.442824E+01 0.442840E+01 0.442834E+01 0.442802E+01 0.442816E+01 0.442811E+01 0.442807E+01 0.442819E+01 0.442830E+01 0.442820E+01 0.442822E+01 0.442833E+01 0.442817E+01 0.442805E+01 0.442831E+01 0.442811E+01 0.442816E+01 0.442830E+01 0.442805E+01 0.442810E+01 0.442833E+01 0.442826E+01 0.442849E+01 0.442819E+01 0.442822E+01 0.442815E+01 0.442809E+01 0.442821E+01 0.442813E+01 0.442841E+01 0.442809E+01 0.442825E+01 0.442831E+01 0.442828E+01 0.442818E+01 0.442816E+01 0.442810E+01 0.442819E+01 0.442830E+01 0.442813E+01 0.442805E+01 0.442814E+01 0.442806E+01 0.442797E+01 0.442827E+01 0.442799E+01 0.442836E+01 0.442809E+01 0.442817E+01 0.442823E+01 0.442826E+01 0.442804E+01 0.442809E+01 0.442799E+01 0.442810E+01 0.442821E+01 0.442822E+01 0.442811E+01 0.442830E+01 0.442794E+01 0.442825E+01 0.442822E+01 0.442801E+01 0.442821E+01 0.442785E+01 0.442820E+01 0.442812E+01 0.442790E+01 0.442817E+01 0.442831E+01 0.442831E+01 0.442831E+01 0.442812E+01 0.442831E+01 0.442815E+01 0.442795E+01 0.442813E+01 0.442826E+01 0.442822E+01 0.442809E+01 0.442818E+01 0.442825E+01 0.442813E+01 0.442808E+01 0.442814E+01 0.442813E+01 0.442838E+01 0.442820E+01 0.442835E+01 0.442819E+01 0.442812E+01 0.442809E+01 0.442817E+01 0.442813E+01 0.442818E+01 0.442814E+01
2.386 0.467486E+01 0.13E-02 0.00E+00 0.467488E+01 0.467496E+01 0.467470E+01 0.467490E+01 0.467493E+01 0.467512E+01 0.467505E+01 0.467468E+01 0.467485E+01 0.467480E+01 0.467474E+01 0.467488E+01 0.467499E+01 0.467489E+01 0.467490E+01 0.467504E+01 0.467485E+01 0.467471E+01 0.467501E+01 0.467480E+01 0.467484E+01 0.467500E+01 0.467472E+01 0.467477E+01 0.467504E+01 0.467496E+01 0.467522E+01 0.467489E+01 0.467490E+01 0.467484E+01 0.467477E+01 0.467489E+01 0.467481E+01 0.467513E+01 0.467477E+01 0.467495E+01 0.467502E+01 0.467496E+01 0.467486E+01 0.467483E+01 0.467476E+01 0.467488E+01 0.467500E+01 0.467479E+01 0.467472E+01 0.467482E+01 0.467473E+01 0.467463E+01 0.467496E+01 0.467463E+01 0.467508E+01 0.467476E+01 0.467485E+01 0.467492E+01 0.467496E+01 0.467469E+01 0.467474E+01 0.467464E+01 0.467478E+01 0.467490E+01 0.467492E+01 0.467477E+01 0.467500E+01 0.467459E+01 0.467494E+01 0.467490E+01 0.467466E+01 0.467490E+01 0.467448E+01 0.467490E+01 0.467480E+01 0.467456E+01 0.467486E+01 0.467502E+01 0.467501E+01 0.467503E+01 0.467478E+01 0.467502E+01 0.467483E+01 0.467459E+01 0.467482E+01 0.467495E+01 0.467490E+01 0.467476E+01 0.467486E+01 0.467493E+01 0.467480E+01 0.467475E+01 0.467481E+01 0.467479E+01 0.467510E+01 0.467487E+01 0.467506E+01 0.467487E+01 0.467479E+01 0.467476E+01 0.467485E+01 0.467480E+01 0.467485E+01 0.467482E+01
2.545 0.492116E+01 0.15E-02 0.00E+00 0.492117E+01 0.492128E+01 0.492097E+01 0.492121E+01 0.492126E+01 0.492146E+01 0.492137E+01 0.492097E+01 0.492116E+01 0.492109E+01 0.492102E+01 0.492120E+01 0.492130E+01 0.492121E+01 0.492121E+01 0.492137E+01 0.492116E+01 0.492099E+01 0.492134E+01 0.492111E+01 0.492114E+01 0.492131E+01 0.492100E+01 0.492107E+01 0.492137E+01 0.492128E+01 0.492157E+01 0.492121E+01 0.492121E+01 0.492114E+01 0.492107E+01 0.492119E+01 0.492112E+01 0.492146E+01 0.492107E+01 0.492128E+01 0.492134E+01 0.492127E+01 0.492117E+01 0.492112E+01 0.492105E+01 0.492119E+01 0.492132E+01 0.492108E+01 0.492101E+01 0.492112E+01 0.492101E+01 0.492091E+01 0.492127E+01 0.492090E+01 0.492142E+01 0.492107E+01 0.492114E+01 0.492124E+01 0.492128E+01 0.492096E+01 0.492101E+01 0.492090E+01 0.492108E+01 0.492121E+01 0.492123E+01 0.492107E+01 0.492132E+01 0.492085E+01 0.492126E+01 0.492122E+01 0.492094E+01 0.492122E+01 0.492073E+01 0.492120E+01 0.492111E+01 0.492082E+01 0.492118E+01 0.492136E+01 0.492134E+01 0.492138E+01 0.492107E+01 0.492135E+01 0.492114E+01 0.492085E+01 0.492112E+01 0.492126E+01 0.492120E+01 0.492106E+01 0.492117E+01 0.492125E+01 0.492110E+01 0.492104E+01 0.492111E+01 0.492108E+01 0.492143E+01 0.492116E+01 0.492139E+01 0.492119E+01 0.492108E+01 0.492103E+01 0.492117E+01 0.492110E+01 0.492116E+01 0.492112E+01
2.704 0.516703E+01 0.17E-02 0.00E+00 0.516704E+01 0.516718E+01 0.516680E+01 0.516710E+01 0.516713E+01 0.516738E+01 0.516727E+01 0.516682E+01 0.516704E+01 0.516694E+01 0.516687E+01 0.516709E+01 0.516720E+01 0.516709E+01 0.516709E+01 0.516728E+01 0.516705E+01 0.516685E+01 0.516723E+01 0.516697E+01 0.516700E+01 0.516719E+01 0.516684E+01 0.516694E+01 0.516727E+01 0.516717E+01 0.516748E+01 0.516710E+01 0.516708E+01 0.516701E+01 0.516694E+01 0.516706E+01 0.516699E+01 0.516736E+01 0.516693E+01 0.516718E+01 0.516724E+01 0.516716E+01 0.516706E+01 0.516699E+01 0.516691E+01 0.516707E+01 0.516721E+01 0.516694E+01 0.516688E+01 0.516699E+01 0.516687E+01 0.516675E+01 0.516715E+01 0.516671E+01 0.516733E+01 0.516692E+01 0.516701E+01 0.516714E+01 0.516716E+01 0.516679E+01 0.516686E+01 0.516673E+01 0.516696E+01 0.516709E+01 0.516711E+01 0.516693E+01 0.516721E+01 0.516668E+01 0.516714E+01 0.516711E+01 0.516678E+01 0.516709E+01 0.516652E+01 0.516710E+01 0.516699E+01 0.516666E+01 0.516704E+01 0.516726E+01 0.516724E+01 0.516729E+01 0.516691E+01 0.516724E+01 0.516701E+01 0.516666E+01 0.516700E+01 0.516715E+01 0.516708E+01 0.516691E+01 0.516704E+01 0.516713E+01 0.516697E+01 0.516689E+01 0.516698E+01 0.516692E+01 0.516734E+01 0.516701E+01 0.516728E+01 0.516705E+01 0.516695E+01 0.516687E+01 0.516703E+01 0.516698E+01 0.516701E+01 0.516698E+01
2.864 0.541261E+01 0.20E-02 0.00E+00 0.541261E+01 0.541279E+01 0.541230E+01 0.541269E+01 0.541269E+01 0.541301E+01 0.541286E+01 0.541237E+01 0.541262E+01 0.541250E+01 0.541243E+01 0.541270E+01 0.541278E+01 0.541266E+01 0.541267E+01 0.541290E+01 0.541263E+01 0.541243E+01 0.541283E+01 0.541256E+01 0.541258E+01 0.541279E+01 0.541238E+01 0.541250E+01 0.541287E+01 0.541276E+01 0.541311E+01 0.541271E+01 0.541267E+01 0.541256E+01 0.541250E+01 0.541262E+01 0.541255E+01 0.541296E+01 0.541250E+01 0.541279E+01 0.541286E+01 0.541273E+01 0.541264E+01 0.541257E+01 0.541246E+01 0.541266E+01 0.541279E+01 0.541247E+01 0.541243E+01 0.541257E+01 0.541241E+01 0.541228E+01 0.541271E+01 0.541222E+01 0.541297E+01 0.541247E+01 0.541259E+01 0.541274E+01 0.541276E+01 0.541232E+01 0.541240E+01 0.541226E+01 0.541254E+01 0.541267E+01 0.541268E+01 0.541248E+01 0.541281E+01 0.541221E+01 0.541273E+01 0.541269E+01 0.541231E+01 0.541267E+01 0.541203E+01 0.541269E+01 0.541256E+01 0.541218E+01 0.541262E+01 0.541288E+01 0.541284E+01 0.541290E+01 0.541246E+01 0.541283E+01 0.541259E+01 0.541216E+01 0.541259E+01 0.541272E+01 0.541266E+01 0.541247E+01 0.541261E+01 0.541270E+01 0.541253E+01 0.541245E+01 0.541256E+01 0.541246E+01 0.541298E+01 0.541255E+01 0.541288E+01 0.541263E+01 0.541253E+01 0.541239E+01 0.541263E+01 0.541254E+01 0.541259E+01 0.541254E+01
3.023 0.565807E+01 0.23E-02 0.00E+00 0.565805E+01 0.565826E+01 0.565773E+01 0.565816E+01 0.565815E+01 0.565856E+01 0.565838E+01 0.565783E+01 0.565810E+01 0.565796E+01 0.565788E+01 0.565819E+01 0.565825E+01 0.565814E+01 0.565814E+01 0.565841E+01 0.565809E+01 0.565787E+01 0.565831E+01 0.565803E+01 0.565804E+01 0.565826E+01 0.565781E+01 0.565796E+01 0.565839E+01 0.565825E+01 0.565864E+01 0.565822E+01 0.565812E+01 0.565803E+01 0.565795E+01 0.565808E+01 0.565802E+01 0.565845E+01 0.565794E+01 0.565830E+01 0.565836E+01 0.565819E+01 0.565813E+01 0.565800E+01 0.565791E+01 0.565813E+01 0.565827E+01 0.565789E+01 0.565789E+01 0.565804E+01 0.565784E+01 0.565773E+01 0.565818E+01 0.565765E+01 0.565849E+01 0.565791E+01 0.565802E+01 0.565824E+01 0.565824E+01 0.565773E+01 0.565781E+01 0.565767E+01 0.565801E+01 0.565814E+01 0.565814E+01 0.565790E+01 0.565830E+01 0.565762E+01 0.565821E+01 0.565817E+01 0.565771E+01 0.565814E+01 0.565741E+01 0.565818E+01 0.565804E+01 0.565765E+01 0.565809E+01 0.565838E+01 0.565831E+01 0.565842E+01 0.565789E+01 0.565833E+01 0.565806E+01 0.565755E+01 0.565807E+01 0.565820E+01 0.565814E+01 0.565794E+01 0.565808E+01 0.565815E+01 0.565800E+01 0.565788E+01 0.565799E+01 0.565787E+01 0.565850E+01 0.565799E+01 0.565835E+01 0.565811E+01 0.565799E+01 0.565781E+01 0.565812E+01 0.565799E+01 0.565803E+01 0.565797E+01
3.182 0.590528E+01 0.40E-02 0.00E+00 0.590512E+01 0.590572E+01 0.590450E+01 0.590527E+01 0.590522E+01 0.590541E+01 0.590548E+01 0.590503E+01 0.590565E+01 0.590535E+01 0.590543E+01 0.590519E+01 0.590519E+01 0.590522E+01 0.590510E+01 0.590569E+01 0.590572E+01 0.590508E+01 0.590536E+01 0.590551E+01 0.590547E+01 0.590562E+01 0.590491E+01 0.590487E+01 0.590576E+01 0.590586E+01 0.590566E+01 0.590596E+01 0.590518E+01 0.590551E+01 0.590516E+01 0.590525E+01 0.590531E+01 0.590462E+01 0.590530E+01 0.590539E+01 0.590547E+01 0.590561E+01 0.590575E+01 0.590462E+01 0.590512E+01 0.590537E+01 0.590569E+01 0.590535E+01 0.590521E+01 0.590533E+01 0.590506E+01 0.590511E+01 0.590528E+01 0.590443E+01 0.590592E+01 0.590495E+01 0.590533E+01 0.590552E+01 0.590538E+01 0.590393E+01 0.590514E+01 0.590462E+01 0.590506E+01 0.590479E+01 0.590525E+01 0.590463E+01 0.590538E+01 0.590494E+01 0.590523E+01 0.590596E+01 0.590511E+01 0.590594E+01 0.590448E+01 0.590541E+01 0.590555E+01 0.590489E+01 0.590548E+01 0.590602E+01 0.590508E+01 0.590555E+01 0.590490E+01 0.590596E+01 0.590545E+01 0.590473E+01 0.590530E+01 0.590489E+01 0.590521E+01 0.590501E+01 0.590518E+01 0.590584E+01 0.590578E+01 0.590508E+01 0.590496E+01 0.590444E+01 0.590594E+01 0.590496E+01 0.590503E+01 0.590573E+01 0.590514E+01 0.590469E+01 0.590574E+01 0.590511E+01 0.590515E+01 0.590570E+01
3.341 0.614987E+01 0.48E-02 0.00E+00 0.614958E+01 0.615037E+01 0.614891E+01 0.614976E+01 0.614980E+01 0.615006E+01 0.615012E+01 0.614946E+01 0.615039E+01 0.614998E+01 0.615017E+01 0.614975E+01 0.614981E+01 0.614974E+01 0.614967E+01 0.615030E+01 0.615049E+01 0.614974E+01 0.615006E+01 0.615025E+01 0.615011E+01 0.615024E+01 0.614945E+01 0.614934E+01 0.615039E+01 0.615058E+01 0.615034E+01 0.615073E+01 0.614968E+01 0.615012E+01 0.614981E+01 0.614977E+01 0.615005E+01 0.614904E+01 0.614994E+01 0.614994E+01 0.615013E+01 0.615032E+01 0.615037E+01 0.614907E+01 0.614968E+01 0.614996E+01 0.615031E+01 0.615004E+01 0.614980E+01 0.615000E+01 0.614962E+01 0.614971E+01 0.614989E+01 0.614893E+01 0.615058E+01 0.614947E+01 0.615003E+01 0.615010E+01 0.614994E+01 0.614830E+01 0.614966E+01 0.614904E+01 0.614964E+01 0.614926E+01 0.614989E+01 0.614907E+01 0.615006E+01 0.614952E+01 0.614989E+01 0.615071E+01 0.614973E+01 0.615072E+01 0.614898E+01 0.615001E+01 0.615028E+01 0.614947E+01 0.615005E+01 0.615067E+01 0.614949E+01 0.615024E+01 0.614940E+01 0.615067E+01 0.615009E+01 0.614923E+01 0.614993E+01 0.614939E+01 0.614979E+01 0.614957E+01 0.614968E+01 0.615053E+01 0.615052E+01 0.614958E+01 0.614953E+01 0.614895E+01 0.615062E+01 0.614942E+01 0.614943E+01 0.615040E+01 0.614976E+01 0.614911E+01 0.615047E+01 0.614964E+01 0.614972E+01 0.615029E+01
3.500 0.639436E+01 0.57E-02 0.00E+00 0.639411E+01 0.639485E+01 0.639324E+01 0.639417E+01 0.639423E+01 0.639459E+01 0.639468E+01 0.639397E+01 0.639506E+01 0.639464E+01 0.639481E+01 0.639444E+01 0.639426E+01 0.639425E+01 0.639412E+01 0.639478E+01 0.639521E+01 0.639420E+01 0.639450E+01 0.639484E+01 0.639463E+01 0.639482E+01 0.639402E+01 0.639367E+01 0.639494E+01 0.639510E+01 0.639477E+01 0.639533E+01 0.639411E+01 0.639464E+01 0.639424E+01 0.639421E+01 0.639474E+01 0.639336E+01 0.639444E+01 0.639435E+01 0.639465E+01 0.639482E+01 0.639478E+01 0.639351E+01 0.639416E+01 0.639447E+01 0.639472E+01 0.639472E+01 0.639421E+01 0.639445E+01 0.639409E+01 0.639420E+01 0.639446E+01 0.639331E+01 0.639514E+01 0.639377E+01 0.639460E+01 0.639476E+01 0.639435E+01 0.639261E+01 0.639413E+01 0.639340E+01 0.639413E+01 0.639364E+01 0.639436E+01 0.639327E+01 0.639456E+01 0.639396E+01 0.639438E+01 0.639537E+01 0.639427E+01 0.639538E+01 0.639323E+01 0.639446E+01 0.639488E+01 0.639377E+01 0.639462E+01 0.639519E+01 0.639384E+01 0.639486E+01 0.639376E+01 0.639531E+01 0.639469E+01 0.639364E+01 0.639438E+01 0.639375E+01 0.639422E+01 0.639397E+01 0.639410E+01 0.639525E+01 0.639504E+01 0.639396E+01 0.639389E+01 0.639322E+01 0.639516E+01 0.639402E+01 0.639384E+01 0.639504E+01 0.639417E+01 0.639335E+01 0.639505E+01 0.639400E+01 0.639414E+01 0.639487E+01
3.659 0.663939E+01 0.65E-02 0.00E+00 0.663912E+01 0.663999E+01 0.663827E+01 0.663915E+01 0.663921E+01 0.663958E+01 0.663966E+01 0.663865E+01 0.664029E+01 0.663992E+01 0.664003E+01 0.663957E+01 0.663931E+01 0.663927E+01 0.663935E+01 0.664000E+01 0.664061E+01 0.663928E+01 0.663957E+01 0.664001E+01 0.663964E+01 0.663982E+01 0.663893E+01 0.663851E+01 0.663995E+01 0.664027E+01 0.663985E+01 0.664060E+01 0.663902E+01 0.663974E+01 0.663912E+01 0.663916E+01 0.663976E+01 0.663827E+01 0.663946E+01 0.663922E+01 0.663949E+01 0.663988E+01 0.663997E+01 0.663842E+01 0.663920E+01 0.663953E+01 0.663976E+01 0.663980E+01 0.663924E+01 0.663952E+01 0.663907E+01 0.663929E+01 0.663943E+01 0.663826E+01 0.664014E+01 0.663864E+01 0.663979E+01 0.663992E+01 0.663933E+01 0.663749E+01 0.663906E+01 0.663804E+01 0.663951E+01 0.663863E+01 0.663960E+01 0.663802E+01 0.663959E+01 0.663885E+01 0.663936E+01 0.664028E+01 0.663912E+01 0.664072E+01 0.663824E+01 0.663952E+01 0.664013E+01 0.663888E+01 0.663955E+01 0.664008E+01 0.663878E+01 0.663985E+01 0.663864E+01 0.664043E+01 0.663969E+01 0.663867E+01 0.663944E+01 0.663853E+01 0.663928E+01 0.663908E+01 0.663908E+01 0.664046E+01 0.664028E+01 0.663878E+01 0.663872E+01 0.663801E+01 0.664018E+01 0.663899E+01 0.663872E+01 0.664013E+01 0.663915E+01 0.663836E+01 0.664023E+01 0.663911E+01 0.663927E+01 0.663985E+01
3.818 0.688483E+01 0.75E-02 0.00E+00 0.688472E+01 0.688540E+01 0.688360E+01 0.688443E+01 0.688472E+01 0.688534E+01 0.688509E+01 0.688410E+01 0.688566E+01 0.688559E+01 0.688570E+01 0.688527E+01 0.688459E+01 0.688447E+01 0.688472E+01 0.688544E+01 0.688626E+01 0.688481E+01 0.688502E+01 0.688548E+01 0.688519E+01 0.688539E+01 0.688429E+01 0.688391E+01 0.688530E+01 0.688563E+01 0.688516E+01 0.688634E+01 0.688445E+01 0.688493E+01 0.688434E+01 0.688457E+01 0.688533E+01 0.688353E+01 0.688496E+01 0.688453E+01 0.688475E+01 0.688559E+01 0.688543E+01 0.688354E+01 0.688450E+01 0.688492E+01 0.688500E+01 0.688542E+01 0.688469E+01 0.688501E+01 0.688452E+01 0.688473E+01 0.688497E+01 0.688365E+01 0.688581E+01 0.688391E+01 0.688553E+01 0.688550E+01 0.688480E+01 0.688266E+01 0.688419E+01 0.688316E+01 0.688526E+01 0.688394E+01 0.688509E+01 0.688325E+01 0.688525E+01 0.688432E+01 0.688499E+01 0.688574E+01 0.688449E+01 0.688635E+01 0.688350E+01 0.688500E+01 0.688572E+01 0.688426E+01 0.688495E+01 0.688528E+01 0.688409E+01 0.688546E+01 0.688403E+01 0.688591E+01 0.688527E+01 0.688419E+01 0.688488E+01 0.688380E+01 0.688464E+01 0.688457E+01 0.688450E+01 0.688632E+01 0.688572E+01 0.688383E+01 0.688411E+01 0.688330E+01 0.688555E+01 0.688473E+01 0.688416E+01 0.688578E+01 0.688463E+01 0.688376E+01 0.688587E+01 0.688453E+01 0.688476E+01 0.688534E+01


==> anc/energy_b7p5_ch0_ev1_bins.dat <==
0.955 0.582429E+01 0.27E-01 0.00E+00 0.582379E+01 0.582393E+01 0.582504E+01 0.582524E+01 0.582571E+01 0.582432E+01 0.582697E+01 0.582507E+01 0.582075E+01 0.582668E+01 0.582568E+01 0.582534E+01 0.582422E+01 0.582712E+01 0.582565E+01 0.582061E+01 0.582274E+01 0.582794E+01 0.582453E+01 0.582411E+01 0.582224E+01 0.582554E+01 0.582119E+01 0.581926E+01 0.582409E+01 0.582521E+01 0.582705E+01 0.582490E+01 0.582166E+01 0.582747E+01 0.581847E+01 0.582056E+01 0.581978E+01 0.582172E+01 0.582545E+01 0.582426E+01 0.582223E+01 0.582217E+01 0.582348E+01 0.581884E+01 0.582473E+01 0.582442E+01 0.583011E+01 0.582370E+01 0.582668E+01 0.582389E+01 0.582129E+01 0.582223E+01 0.582491E+01 0.582581E+01 0.582609E+01 0.582250E+01 0.582754E+01 0.582159E+01 0.582778E+01 0.582301E+01 0.582498E+01 0.582942E+01 0.582305E+01 0.582121E+01 0.582693E+01 0.582858E+01 0.582919E+01 0.582235E+01 0.582683E+01 0.582850E+01 0.581899E+01 0.582282E+01 0.582399E+01 0.582338E+01 0.582681E+01 0.582391E+01 0.582491E+01 0.582344E+01 0.582110E+01 0.582989E+01 0.582403E+01 0.582239E+01 0.582194E+01 0.582706E+01 0.582508E+01 0.582125E+01 0.582629E+01 0.582342E+01 0.582375E+01 0.582385E+01 0.582099E+01 0.582617E+01 0.581986E+01 0.583087E+01 0.582313E+01 0.582426E+01 0.582512E+01 0.582646E+01 0.582314E+01 0.582656E+01 0.581946E+01 0.582591E+01 0.582032E+01 0.582781E+01
1.114 0.587726E+01 0.25E-01 0.35E-03 0.587541E+01 0.587842E+01 0.587823E+01 0.587891E+01 0.588014E+01 0.587588E+01 0.587978E+01 0.587774E+01 0.587517E+01 0.588025E+01 0.587777E+01 0.587833E+01 0.587661E+01 0.587632E+01 0.587656E+01 0.587556E+01 0.587839E+01 0.587952E+01 0.587967E+01 0.587529E+01 0.587414E+01 0.587895E+01 0.587594E+01 0.587728E+01 0.587752E+01 0.587546E+01 0.588033E+01 0.588038E+01 0.587650E+01 0.587868E+01 0.587273E+01 0.587329E+01 0.587633E+01 0.587579E+01 0.588002E+01 0.587960E+01 0.587530E+01 0.587373E+01 0.587403E+01 0.587122E+01 0.587575E+01 0.587732E+01 0.588061E+01 0.587531E+01 0.588252E+01 0.587925E+01 0.587640E+01 0.587674E+01 0.587746E+01 0.587885E+01 0.587759E+01 0.587609E+01 0.587884E+01 0.587755E+01 0.587998E+01 0.587854E+01 0.587824E+01 0.587881E+01 0.587324E+01 0.587424E+01 0.587897E+01 0.588300E+01 0.587879E+01 0.587648E+01 0.587619E+01 0.588181E+01 0.587163E+01 0.587476E+01 0.587661E+01 0.587594E+01 0.588026E+01 0.587514E+01 0.587525E+01 0.587529E+01 0.587341E+01 0.588151E+01 0.587630E+01 0.587637E+01 0.587572E+01 0.587762E+01 0.587814E+01 0.587373E+01 0.587912E+01 0.587539E+01 0.587914E+01 0.587970E+01 0.587582E+01 0.588105E+01 0.587352E+01 0.588109E+01 0.587694E+01 0.587712E+01 0.587425E+01 0.587833E+01 0.587573E+01 0.587964E+01 0.587566E+01 0.588132E+01 0.587210E+01 0.588156E+01
1.273 0.594068E+01 0.22E-01 0.22E-02 0.593816E+01 0.594224E+01 0.594089E+01 0.593979E+01 0.594249E+01 0.594039E+01 0.594402E+01 0.594494E+01 0.594036E+01 0.594133E+01 0.594154E+01 0.593877E+01 0.594215E+01 0.593951E+01 0.593922E+01 0.593908E+01 0.594040E+01 0.593932E+01 0.594034E+01 0.593962E+01 0.593944E+01 0.594068E+01 0.593917E+01 0.594004E+01 0.594163E+01 0.593924E+01 0.594245E+01 0.594263E+01 0.594126E+01 0.593973E+01 0.593552E+01 0.593949E+01 0.594077E+01 0.593935E+01 0.594252E+01 0.594152E+01 0.593844E+01 0.593967E+01 0.594033E+01 0.593540E+01 0.593848E+01 0.594383E+01 0.594353E+01 0.594114E+01 0.594123E+01 0.593951E+01 0.594164E+01 0.594080E+01 0.594201E+01 0.594145E+01 0.594430E+01 0.594154E+01 0.594302E+01 0.593976E+01 0.593874E+01 0.594210E+01 0.594273E+01 0.594256E+01 0.593781E+01 0.593770E+01 0.594208E+01 0.594241E+01 0.594132E+01 0.594014E+01 0.594417E+01 0.594453E+01 0.593929E+01 0.593968E+01 0.593773E+01 0.594124E+01 0.594343E+01 0.594223E+01 0.594025E+01 0.594118E+01 0.593991E+01 0.594718E+01 0.593786E+01 0.594149E+01 0.593705E+01 0.593993E+01 0.594017E+01 0.593760E+01 0.594180E+01 0.593747E+01 0.594100E+01 0.594329E+01 0.593632E+01 0.594375E+01 0.593704E+01 0.594166E+01 0.594081E+01 0.594027E+01 0.594022E+01 0.594108E+01 0.594071E+01 0.594323E+01 0.593873E+01 0.594488E+01 0.593459E+01 0.594154E+01
1.432 0.604491E+01 0.20E-01 0.00E+00 0.604412E+01 0.604724E+01 0.604493E+01 0.604399E+01 0.604618E+01 0.604287E+01 0.604723E+01 0.604670E+01 0.604603E+01 0.604641E+01 0.604583E+01 0.604135E+01 0.604307E+01 0.604342E+01 0.604435E+01 0.604367E+01 0.604459E+01 0.604486E+01 0.604578E+01 0.604536E+01 0.604461E+01 0.604430E+01 0.604194E+01 0.604257E+01 0.604633E+01 0.604454E+01 0.604708E+01 0.604769E+01 0.604432E+01 0.604639E+01 0.604215E+01 0.604407E+01 0.604494E+01 0.604475E+01 0.604446E+01 0.604456E+01 0.604018E+01 0.604331E+01 0.604593E+01 0.604019E+01 0.604408E+01 0.604904E+01 0.604680E+01 0.604273E+01 0.604777E+01 0.604323E+01 0.604718E+01 0.604605E+01 0.604459E+01 0.604634E+01 0.604800E+01 0.604524E+01 0.604869E+01 0.604406E+01 0.604256E+01 0.604931E+01 0.604599E+01 0.604713E+01 0.604227E+01 0.604380E+01 0.604585E+01 0.604512E+01 0.604456E+01 0.604375E+01 0.604798E+01 0.604928E+01 0.604370E+01 0.604547E+01 0.604155E+01 0.604418E+01 0.604665E+01 0.604726E+01 0.604487E+01 0.604206E+01 0.604217E+01 0.604892E+01 0.604430E+01 0.604431E+01 0.604228E+01 0.604567E+01 0.604454E+01 0.604556E+01 0.604287E+01 0.604194E+01 0.604475E+01 0.604491E+01 0.604223E+01 0.604684E+01 0.604565E+01 0.604664E+01 0.604396E+01 0.604692E+01 0.604514E+01 0.604682E+01 0.604151E+01 0.604582E+01 0.604391E+01 0.604633E+01 0.604217E+01 0.604443E+01
1.591 0.615014E+01 0.15E-01 0.00E+00 0.614915E+01 0.615293E+01 0.615164E+01 0.614976E+01 0.615184E+01 0.614936E+01 0.615158E+01 0.615033E+01 0.614961E+01 0.615085E+01 0.615199E+01 0.614897E+01 0.615053E+01 0.614936E+01 0.614934E+01 0.614892E+01 0.615064E+01 0.615017E+01 0.615162E+01 0.614957E+01 0.614881E+01 0.615048E+01 0.614861E+01 0.614756E+01 0.615206E+01 0.614776E+01 0.615140E+01 0.615110E+01 0.614980E+01 0.615258E+01 0.614885E+01 0.614899E+01 0.614945E+01 0.614806E+01 0.614886E+01 0.614991E+01 0.614836E+01 0.615032E+01 0.615076E+01 0.614846E+01 0.615096E+01 0.615143E+01 0.615262E+01 0.615023E+01 0.615042E+01 0.614695E+01 0.614916E+01 0.614902E+01 0.615023E+01 0.615044E+01 0.615113E+01 0.615065E+01 0.615144E+01 0.614924E+01 0.614946E+01 0.615026E+01 0.615022E+01 0.615520E+01 0.614899E+01 0.614959E+01 0.615316E+01 0.615138E+01 0.615058E+01 0.615029E+01 0.615309E+01 0.615245E+01 0.615090E+01 0.614997E+01 0.615040E+01 0.614985E+01 0.615241E+01 0.615067E+01 0.615305E+01 0.614935E+01 0.614824E+01 0.615243E+01 0.614841E+01 0.615045E+01 0.614778E+01 0.615058E+01 0.614885E+01 0.614965E+01 0.615065E+01 0.614932E+01 0.614947E+01 0.615094E+01 0.614636E+01 0.615077E+01 0.614935E+01 0.614954E+01 0.614907E+01 0.615144E+01 0.614944E+01 0.615096E+01 0.614605E+01 0.614898E+01 0.614892E+01 0.615200E+01 0.614785E+01 0.615004E+01
1.750 0.625658E+01 0.18E-01 0.20E-02 0.625117E+01 0.625918E+01 0.625662E+01 0.625732E+01 0.625772E+01 0.625717E+01 0.625630E+01 0.625761E+01 0.625700E+01 0.625403E+01 0.625856E+01 0.625523E+01 0.625647E+01 0.625739E+01 0.625557E+01 0.625652E+01 0.625482E+01 0.625801E+01 0.625854E+01 0.625744E+01 0.625710E+01 0.625766E+01 0.625826E+01 0.625552E+01 0.625794E+01 0.625568E+01 0.625804E+01 0.625764E+01 0.625604E+01 0.625959E+01 0.625767E+01 0.625502E+01 0.625359E+01 0.625511E+01 0.625689E+01 0.625343E+01 0.625553E+01 0.625789E+01 0.625836E+01 0.625382E+01 0.625857E+01 0.625703E+01 0.625744E+01 0.625737E+01 0.625585E+01 0.625541E+01 0.625556E+01 0.625430E+01 0.625540E+01 0.625612E+01 0.625906E+01 0.625702E+01 0.625616E+01 0.625327E+01 0.625578E+01 0.625910E+01 0.625579E+01 0.626043E+01 0.625628E+01 0.625473E+01 0.625758E+01 0.625779E+01 0.625491E+01 0.625882E+01 0.625820E+01 0.625919E+01 0.625599E+01 0.625722E+01 0.625505E+01 0.625545E+01 0.625976E+01 0.625648E+01 0.625789E+01 0.625583E+01 0.625393E+01 0.625958E+01 0.625663E+01 0.625795E+01 0.625395E+01 0.625583E+01 0.625849E+01 0.625541E+01 0.625804E+01 0.625664E+01 0.626011E+01 0.625678E+01 0.625529E+01 0.625568E+01 0.625439E+01 0.625527E+01 0.625502E+01 0.625790E+01 0.625509E+01 0.625932E+01 0.625381E+01 0.625263E+01 0.625670E+01 0.625782E+01 0.625535E+01 0.625538E+01
1.909 0.637024E+01 0.17E-01 0.23E-02 0.636851E+01 0.637102E+01 0.637249E+01 0.637047E+01 0.637389E+01 0.637190E+01 0.636949E+01 0.637311E+01 0.636927E+01 0.637138E+01 0.637000E+01 0.636909E+01 0.637030E+01 0.636866E+01 0.636788E+01 0.637065E+01 0.636835E+01 0.636676E+01 0.636965E+01 0.636874E+01 0.637081E+01 0.637216E+01 0.637082E+01 0.636929E+01 0.637026E+01 0.637072E+01 0.637313E+01 0.637213E+01 0.636795E+01 0.637086E+01 0.637122E+01 0.636848E+01 0.636886E+01 0.637170E+01 0.637002E+01 0.637230E+01 0.636964E+01 0.637118E+01 0.637064E+01 0.636815E+01 0.636586E+01 0.637175E+01 0.636927E+01 0.636989E+01 0.636880E+01 0.636722E+01 0.637008E+01 0.637080E+01 0.637217E+01 0.637155E+01 0.637431E+01 0.637129E+01 0.637048E+01 0.637020E+01 0.637133E+01 0.637147E+01 0.637040E+01 0.637223E+01 0.636764E+01 0.636983E+01 0.637231E+01 0.636940E+01 0.636903E+01 0.637211E+01 0.636965E+01 0.636931E+01 0.636749E+01 0.636857E+01 0.636919E+01 0.636910E+01 0.637194E+01 0.636954E+01 0.637011E+01 0.637275E+01 0.636924E+01 0.637431E+01 0.637077E+01 0.637341E+01 0.636827E+01 0.636770E+01 0.636941E+01 0.636936E+01 0.637025E+01 0.637125E+01 0.637218E+01 0.636978E+01 0.636582E+01 0.637161E+01 0.636808E+01 0.636986E+01 0.637194E+01 0.637089E+01 0.637137E+01 0.636766E+01 0.636916E+01 0.636963E+01 0.637014E+01 0.637294E+01 0.636952E+01 0.636979E+01
2.068 0.652761E+01 0.25E-01 0.00E+00 0.652560E+01 0.652824E+01 0.653063E+01 0.652428E+01 0.652977E+01 0.652488E+01 0.652764E+01 0.652720E+01 0.652858E+01 0.652638E+01 0.652636E+01 0.652426E+01 0.652962E+01 0.652422E+01 0.652723E+01 0.652634E+01 0.652924E+01 0.652385E+01 0.653080E+01 0.652816E+01 0.652689E+01 0.653226E+01 0.653196E+01 0.653037E+01 0.652774E+01 0.652723E+01 0.653089E+01 0.652933E+01 0.652762E+01 0.652894E+01 0.652640E+01 0.652454E+01 0.652538E+01 0.652878E+01 0.653110E+01 0.653029E+01 0.652769E+01 0.652607E+01 0.652862E+01 0.652621E+01 0.652437E+01 0.652832E+01 0.652936E+01 0.652590E+01 0.652669E+01 0.652435E+01 0.652872E+01 0.652701E+01 0.653077E+01 0.652871E+01 0.653408E+01 0.652903E+01 0.652559E+01 0.652729E+01 0.652956E+01 0.653062E+01 0.652574E+01 0.652913E+01 0.652880E+01 0.652840E+01 0.652873E+01 0.652819E+01 0.653036E+01 0.652852E+01 0.652930E+01 0.652743E+01 0.651805E+01 0.652710E+01 0.652660E+01 0.652475E+01 0.653032E+01 0.652675E+01 0.652643E+01 0.653075E+01 0.652132E+01 0.652966E+01 0.652422E+01 0.652718E+01 0.652415E+01 0.652310E+01 0.652445E+01 0.652579E+01 0.652909E+01 0.652882E+01 0.652989E+01 0.652896E+01 0.652312E+01 0.652788E+01 0.652559E+01 0.652753E+01 0.652828E+01 0.652966E+01 0.652655E+01 0.652839E+01 0.652571E+01 0.652404E+01 0.653132E+01 0.652966E+01 0.653273E+01 0.652583E+01
2.227 0.666113E+01 0.31E-01 0.00E+00 0.665961E+01 0.666411E+01 0.665913E+01 0.666040E+01 0.666417E+01 0.666077E+01 0.665926E+01 0.666037E+01 0.666010E+01 0.666737E+01 0.665660E+01 0.666189E+01 0.666039E+01 0.665934E+01 0.666276E+01 0.666156E+01 0.666145E+01 0.665838E+01 0.666227E+01 0.665886E+01 0.665939E+01 0.666364E+01 0.666512E+01 0.666825E+01 0.666356E+01 0.666458E+01 0.666251E+01 0.666469E+01 0.665858E+01 0.666061E+01 0.665727E+01 0.665649E+01 0.665865E+01 0.666744E+01 0.666334E+01 0.666587E+01 0.665872E+01 0.666258E+01 0.666107E+01 0.665502E+01 0.665649E+01 0.666330E+01 0.666208E+01 0.665925E+01 0.667101E+01 0.665874E+01 0.665823E+01 0.666009E+01 0.666176E+01 0.666444E+01 0.666494E+01 0.666038E+01 0.666217E+01 0.665586E+01 0.666132E+01 0.666769E+01 0.666159E+01 0.666140E+01 0.666209E+01 0.666322E+01 0.666030E+01 0.665684E+01 0.666200E+01 0.665471E+01 0.665924E+01 0.666139E+01 0.665702E+01 0.666302E+01 0.666019E+01 0.665626E+01 0.666290E+01 0.666259E+01 0.665799E+01 0.666092E+01 0.665815E+01 0.665848E+01 0.665998E+01 0.666183E+01 0.665783E+01 0.665760E+01 0.666594E+01 0.666032E+01 0.666236E+01 0.666512E+01 0.665745E+01 0.666512E+01 0.665872E+01 0.666131E+01 0.666019E+01 0.666297E+01 0.666265E+01 0.665805E+01 0.665905E+01 0.666745E+01 0.666087E+01 0.665931E+01 0.666281E+01 0.666518E+01 0.665979E+01 0.665561E+01
2.386 0.678276E+01 0.48E-01 0.98E-02 0.677152E+01 0.678692E+01 0.678174E+01 0.676970E+01 0.678271E+01 0.678172E+01 0.677537E+01 0.678714E+01 0.677763E+01 0.678936E+01 0.677627E+01 0.677585E+01 0.678086E+01 0.677959E+01 0.677709E+01 0.678306E+01 0.677933E+01 0.677784E+01 0.678065E+01 0.678278E+01 0.678451E+01 0.678822E+01 0.679268E+01 0.678390E+01 0.678870E+01 0.678897E+01 0.679178E+01 0.678223E+01 0.678673E+01 0.677780E+01 0.678750E+01 0.677567E+01 0.677704E+01 0.678894E+01 0.678600E+01 0.678522E+01 0.679016E+01 0.678082E+01 0.678208E+01 0.677199E+01 0.677703E+01 0.679048E+01 0.678101E+01 0.678443E+01 0.679059E+01 0.677753E+01 0.677221E+01 0.677811E+01 0.678119E+01 0.678492E+01 0.678597E+01 0.677464E+01 0.678385E+01 0.678280E+01 0.678061E+01 0.678657E+01 0.678445E+01 0.678746E+01 0.678253E+01 0.678018E+01 0.678686E+01 0.677992E+01 0.678741E+01 0.678321E+01 0.678634E+01 0.678117E+01 0.678612E+01 0.678584E+01 0.678738E+01 0.678270E+01 0.677927E+01 0.678475E+01 0.678274E+01 0.678376E+01 0.677922E+01 0.678544E+01 0.679071E+01 0.678235E+01 0.677968E+01 0.677909E+01 0.678756E+01 0.678100E+01 0.678094E+01 0.678844E+01 0.678174E+01 0.678450E+01 0.678285E+01 0.678293E+01 0.678391E+01 0.678565E+01 0.678076E+01 0.677238E+01 0.678612E+01 0.679005E+01 0.677812E+01 0.678147E+01 0.678817E+01 0.678615E+01 0.678361E+01 0.677826E+01


==> anc/energy_b7p5_ch1_ev0_bins.dat <==
0.636 0.461081E+01 0.38E-02 0.00E+00 0.461056E+01 0.461097E+01 0.461147E+01 0.461026E+01 0.461081E+01 0.461073E+01 0.461027E+01 0.461124E+01 0.461091E+01 0.461101E+01 0.461066E+01 0.461075E+01 0.461154E+01 0.461104E+01 0.461031E+01 0.460997E+01 0.461088E+01 0.461116E+01 0.461055E+01 0.461088E+01 0.461090E+01 0.461106E+01 0.461122E+01 0.461060E+01 0.461058E+01 0.461047E+01 0.461046E+01 0.461064E+01 0.461036E+01 0.461072E+01 0.461076E+01 0.461089E+01 0.461112E+01 0.461008E+01 0.461094E+01 0.461060E+01 0.461039E+01 0.461043E+01 0.461077E+01 0.461016E+01 0.461058E+01 0.461085E+01 0.461048E+01 0.461065E+01 0.461084E+01 0.461124E+01 0.461115E+01 0.461174E+01 0.461076E+01 0.461082E+01 0.461050E+01 0.461096E+01 0.461074E+01 0.461156E+01 0.461055E+01 0.461075E+01 0.461103E+01 0.461110E+01 0.461082E+01 0.460995E+01 0.461113E+01 0.461130E+01 0.461072E+01 0.461136E+01 0.461110E+01 0.461086E+01 0.461042E+01 0.461120E+01 0.461154E+01 0.461073E+01 0.461111E+01 0.461096E+01 0.461058E+01 0.461049E+01 0.461019E+01 0.461057E+01 0.461085E+01 0.461105E+01 0.461079E+01 0.461091E+01 0.461068E+01 0.461061E+01 0.461078E+01 0.461063E+01 0.461125E+01 0.461135E+01 0.461075E+01 0.461235E+01 0.461085E+01 0.461046E+01 0.461060E+01 0.461103E+01 0.461053E+01 0.461028E+01 0.461073E+01 0.461054E+01 0.461124E+01 0.461087E+01 0.461012E+01 0.461074E+01
0.795 0.461895E+01 0.36E-02 0.00E+00 0.461908E+01 0.461911E+01 0.461952E+01 0.461841E+01 0.461890E+01 0.461872E+01 0.461838E+01 0.461950E+01 0.461876E+01 0.461914E+01 0.461872E+01 0.461888E+01 0.461961E+01 0.461931E+01 0.461874E+01 0.461829E+01 0.461901E+01 0.461900E+01 0.461856E+01 0.461891E+01 0.461910E+01 0.461915E+01 0.461925E+01 0.461892E+01 0.461893E+01 0.461862E+01 0.461861E+01 0.461875E+01 0.461843E+01 0.461898E+01 0.461874E+01 0.461902E+01 0.461913E+01 0.461837E+01 0.461921E+01 0.461869E+01 0.461869E+01 0.461834E+01 0.461909E+01 0.461822E+01 0.461881E+01 0.461920E+01 0.461851E+01 0.461892E+01 0.461904E+01 0.461908E+01 0.461934E+01 0.461992E+01 0.461894E+01 0.461905E+01 0.461873E+01 0.461896E+01 0.461880E+01 0.461950E+01 0.461855E+01 0.461899E+01 0.461907E+01 0.461928E+01 0.461902E+01 0.461827E+01 0.461935E+01 0.461940E+01 0.461879E+01 0.461949E+01 0.461934E+01 0.461909E+01 0.461884E+01 0.461908E+01 0.461959E+01 0.461892E+01 0.461916E+01 0.461916E+01 0.461882E+01 0.461870E+01 0.461872E+01 0.461878E+01 0.461896E+01 0.461899E+01 0.461902E+01 0.461909E+01 0.461868E+01 0.461870E+01 0.461875E+01 0.461895E+01 0.461912E+01 0.461966E+01 0.461891E+01 0.462019E+01 0.461915E+01 0.461834E+01 0.461858E+01 0.461930E+01 0.461866E+01 0.461852E+01 0.461894E+01 0.461856E+01 0.461944E+01 0.461873E+01 0.461835E+01 0.461886E+01
0.955 0.465869E+01 0.33E-02 0.00E+00 0.465876E+01 0.465893E+01 0.465907E+01 0.465834E+01 0.465863E+01 0.465866E+01 0.465822E+01 0.465916E+01 0.465844E+01 0.465885E+01 0.465857E+01 0.465855E+01 0.465919E+01 0.465897E+01 0.465831E+01 0.465809E+01 0.465899E+01 0.465878E+01 0.465847E+01 0.465866E+01 0.465889E+01 0.465884E+01 0.465928E+01 0.465860E+01 0.465876E+01 0.465826E+01 0.465843E+01 0.465820E+01 0.465843E+01 0.465870E+01 0.465879E+01 0.465888E+01 0.465899E+01 0.465812E+01 0.465888E+01 0.465834E+01 0.465848E+01 0.465812E+01 0.465899E+01 0.465828E+01 0.465852E+01 0.465875E+01 0.465830E+01 0.465867E+01 0.465866E+01 0.465882E+01 0.465915E+01 0.465957E+01 0.465848E+01 0.465862E+01 0.465869E+01 0.465868E+01 0.465868E+01 0.465932E+01 0.465858E+01 0.465874E+01 0.465899E+01 0.465896E+01 0.465880E+01 0.465784E+01 0.465905E+01 0.465916E+01 0.465843E+01 0.465917E+01 0.465878E+01 0.465876E+01 0.465847E+01 0.465886E+01 0.465924E+01 0.465864E+01 0.465893E+01 0.465904E+01 0.465870E+01 0.465828E+01 0.465843E+01 0.465865E+01 0.465843E+01 0.465856E+01 0.465847E+01 0.465875E+01 0.465849E+01 0.465862E+01 0.465842E+01 0.465866E+01 0.465888E+01 0.465909E+01 0.465865E+01 0.465990E+01 0.465903E+01 0.465826E+01 0.465828E+01 0.465886E+01 0.465840E+01 0.465849E+01 0.465851E+01 0.465823E+01 0.465916E+01 0.465841E+01 0.465846E+01 0.465842E+01
1.114 0.472673E+01 0.32E-02 0.20E-02 0.472668E+01 0.472680E+01 0.472714E+01 0.472642E+01 0.472682E+01 0.472672E+01 0.472635E+01 0.472698E+01 0.472674E+01 0.472688E+01 0.472668E+01 0.472645E+01 0.472716E+01 0.472711E+01 0.472624E+01 0.472595E+01 0.472702E+01 0.472675E+01 0.472653E+01 0.472677E+01 0.472684E+01 0.472697E+01 0.472736E+01 0.472674E+01 0.472688E+01 0.472628E+01 0.472637E+01 0.472628E+01 0.472658E+01 0.472666E+01 0.472696E+01 0.472686E+01 0.472680E+01 0.472605E+01 0.472682E+01 0.472623E+01 0.472648E+01 0.472628E+01 0.472711E+01 0.472640E+01 0.472664E+01 0.472677E+01 0.472642E+01 0.472673E+01 0.472688E+01 0.472690E+01 0.472723E+01 0.472753E+01 0.472637E+01 0.472644E+01 0.472681E+01 0.472681E+01 0.472676E+01 0.472741E+01 0.472682E+01 0.472672E+01 0.472703E+01 0.472697E+01 0.472681E+01 0.472597E+01 0.472698E+01 0.472711E+01 0.472648E+01 0.472698E+01 0.472697E+01 0.472679E+01 0.472655E+01 0.472690E+01 0.472734E+01 0.472668E+01 0.472708E+01 0.472706E+01 0.472668E+01 0.472664E+01 0.472659E+01 0.472673E+01 0.472653E+01 0.472655E+01 0.472632E+01 0.472706E+01 0.472664E+01 0.472663E+01 0.472640E+01 0.472656E+01 0.472695E+01 0.472673E+01 0.472665E+01 0.472780E+01 0.472720E+01 0.472630E+01 0.472644E+01 0.472703E+01 0.472660E+01 0.472653E+01 0.472647E+01 0.472647E+01 0.472716E+01 0.472645E+01 0.472672E+01 0.472648E+01
1.273 0.481869E+01 0.31E-02 0.13E-02 0.481842E+01 0.481885E+01 0.481896E+01 0.481844E+01 0.481869E+01 0.481864E+01 0.481837E+01 0.481890E+01 0.481867E+01 0.481890E+01 0.481854E+01 0.481833E+01 0.481901E+01 0.481898E+01 0.481826E+01 0.481799E+01 0.481877E+01 0.481875E+01 0.481834E+01 0.481876E+01 0.481876E+01 0.481893E+01 0.481905E+01 0.481858E+01 0.481862E+01 0.481827E+01 0.481830E+01 0.481830E+01 0.481865E+01 0.481862E+01 0.481879E+01 0.481873E+01 0.481886E+01 0.481813E+01 0.481880E+01 0.481837E+01 0.481852E+01 0.481808E+01 0.481914E+01 0.481838E+01 0.481866E+01 0.481885E+01 0.481848E+01 0.481868E+01 0.481909E+01 0.481888E+01 0.481921E+01 0.481960E+01 0.481871E+01 0.481839E+01 0.481882E+01 0.481892E+01 0.481866E+01 0.481919E+01 0.481869E+01 0.481845E+01 0.481907E+01 0.481892E+01 0.481871E+01 0.481804E+01 0.481913E+01 0.481905E+01 0.481853E+01 0.481890E+01 0.481889E+01 0.481877E+01 0.481847E+01 0.481888E+01 0.481914E+01 0.481851E+01 0.481896E+01 0.481912E+01 0.481850E+01 0.481831E+01 0.481849E+01 0.481859E+01 0.481870E+01 0.481848E+01 0.481838E+01 0.481902E+01 0.481847E+01 0.481849E+01 0.481822E+01 0.481850E+01 0.481904E+01 0.481884E+01 0.481861E+01 0.481963E+01 0.481928E+01 0.481850E+01 0.481847E+01 0.481894E+01 0.481857E+01 0.481826E+01 0.481851E+01 0.481856E+01 0.481898E+01 0.481848E+01 0.481848E+01 0.481850E+01
1.432 0.492788E+01 0.33E-02 0.54E-02 0.492761E+01 0.492790E+01 0.492801E+01 0.492749E+01 0.492789E+01 0.492798E+01 0.492737E+01 0.492810E+01 0.492771E+01 0.492815E+01 0.492790E+01 0.492741E+01 0.492824E+01 0.492812E+01 0.492755E+01 0.492715E+01 0.492798E+01 0.492774E+01 0.492741E+01 0.492801E+01 0.492790E+01 0.492808E+01 0.492829E+01 0.492792E+01 0.492789E+01 0.492758E+01 0.492750E+01 0.492742E+01 0.492797E+01 0.492783E+01 0.492787E+01 0.492794E+01 0.492801E+01 0.492743E+01 0.492783E+01 0.492753E+01 0.492764E+01 0.492738E+01 0.492827E+01 0.492762E+01 0.492771E+01 0.492805E+01 0.492765E+01 0.492790E+01 0.492844E+01 0.492818E+01 0.492838E+01 0.492884E+01 0.492781E+01 0.492767E+01 0.492810E+01 0.492815E+01 0.492775E+01 0.492830E+01 0.492769E+01 0.492781E+01 0.492818E+01 0.492811E+01 0.492791E+01 0.492719E+01 0.492834E+01 0.492824E+01 0.492764E+01 0.492820E+01 0.492802E+01 0.492786E+01 0.492769E+01 0.492806E+01 0.492831E+01 0.492777E+01 0.492820E+01 0.492832E+01 0.492778E+01 0.492750E+01 0.492769E+01 0.492792E+01 0.492799E+01 0.492776E+01 0.492755E+01 0.492808E+01 0.492780E+01 0.492772E+01 0.492732E+01 0.492754E+01 0.492834E+01 0.492828E+01 0.492772E+01 0.492898E+01 0.492848E+01 0.492755E+01 0.492757E+01 0.492809E+01 0.492773E+01 0.492750E+01 0.492773E+01 0.492785E+01 0.492808E+01 0.492764E+01 0.492771E+01 0.492754E+01
1.591 0.505580E+01 0.32E-02 0.55E-02 0.505574E+01 0.505595E+01 0.505577E+01 0.505518E+01 0.505570E+01 0.505595E+01 0.505541E+01 0.505588E+01 0.505564E+01 0.505607E+01 0.505584E+01 0.505530E+01 0.505621E+01 0.505617E+01 0.505539E+01 0.505525E+01 0.505591E+01 0.505582E+01 0.505527E+01 0.505593E+01 0.505588E+01 0.505606E+01 0.505613E+01 0.505593E+01 0.505593E+01 0.505544E+01 0.505556E+01 0.505537E+01 0.505594E+01 0.505585E+01 0.505581E+01 0.505582E+01 0.505568E+01 0.505531E+01 0.505584E+01 0.505560E+01 0.505562E+01 0.505526E+01 0.505625E+01 0.505550E+01 0.505563E+01 0.505600E+01 0.505550E+01 0.505582E+01 0.505620E+01 0.505604E+01 0.505624E+01 0.505658E+01 0.505584E+01 0.505566E+01 0.505606E+01 0.505613E+01 0.505574E+01 0.505622E+01 0.505560E+01 0.505569E+01 0.505620E+01 0.505575E+01 0.505581E+01 0.505496E+01 0.505629E+01 0.505633E+01 0.505557E+01 0.505623E+01 0.505583E+01 0.505577E+01 0.505561E+01 0.505583E+01 0.505612E+01 0.505560E+01 0.505616E+01 0.505633E+01 0.505595E+01 0.505550E+01 0.505571E+01 0.505588E+01 0.505571E+01 0.505572E+01 0.505542E+01 0.505599E+01 0.505568E+01 0.505569E+01 0.505521E+01 0.505546E+01 0.505623E+01 0.505609E+01 0.505561E+01 0.505683E+01 0.505629E+01 0.505550E+01 0.505550E+01 0.505594E+01 0.505563E+01 0.505559E+01 0.505569E+01 0.505567E+01 0.505611E+01 0.505546E+01 0.505568E+01 0.505538E+01
1.750 0.519874E+01 0.32E-02 0.41E-02 0.519877E+01 0.519911E+01 0.519883E+01 0.519813E+01 0.519868E+01 0.519882E+01 0.519837E+01 0.519853E+01 0.519869E+01 0.519896E+01 0.519870E+01 0.519813E+01 0.519903E+01 0.519923E+01 0.519844E+01 0.519816E+01 0.519900E+01 0.519880E+01 0.519843E+01 0.519905E+01 0.519896E+01 0.519889E+01 0.519911E+01 0.519890E+01 0.519865E+01 0.519837E+01 0.519869E+01 0.519831E+01 0.519873E+01 0.519893E+01 0.519870E+01 0.519875E+01 0.519843E+01 0.519828E+01 0.519871E+01 0.519852E+01 0.519867E+01 0.519837E+01 0.519910E+01 0.519836E+01 0.519865E+01 0.519891E+01 0.519853E+01 0.519859E+01 0.519919E+01 0.519901E+01 0.519933E+01 0.519949E+01 0.519890E+01 0.519861E+01 0.519893E+01 0.519904E+01 0.519863E+01 0.519926E+01 0.519870E+01 0.519869E+01 0.519923E+01 0.519872E+01 0.519863E+01 0.519779E+01 0.519928E+01 0.519930E+01 0.519864E+01 0.519890E+01 0.519874E+01 0.519881E+01 0.519858E+01 0.519872E+01 0.519900E+01 0.519858E+01 0.519930E+01 0.519919E+01 0.519893E+01 0.519846E+01 0.519865E+01 0.519878E+01 0.519848E+01 0.519871E+01 0.519834E+01 0.519884E+01 0.519853E+01 0.519866E+01 0.519806E+01 0.519838E+01 0.519931E+01 0.519882E+01 0.519845E+01 0.519945E+01 0.519922E+01 0.519872E+01 0.519856E+01 0.519873E+01 0.519855E+01 0.519870E+01 0.519868E+01 0.519858E+01 0.519900E+01 0.519845E+01 0.519866E+01 0.519835E+01
1.909 0.535063E+01 0.35E-02 0.57E-02 0.535060E+01 0.535112E+01 0.535061E+01 0.535016E+01 0.535049E+01 0.535084E+01 0.535024E+01 0.535055E+01 0.535054E+01 0.535084E+01 0.535054E+01 0.535001E+01 0.535109E+01 0.535099E+01 0.535034E+01 0.534998E+01 0.535070E+01 0.535060E+01 0.535035E+01 0.535095E+01 0.535062E+01 0.535076E+01 0.535089E+01 0.535075E+01 0.535055E+01 0.535021E+01 0.535045E+01 0.535006E+01 0.535052E+01 0.535068E+01 0.535053E+01 0.535079E+01 0.535009E+01 0.535022E+01 0.535071E+01 0.535051E+01 0.535055E+01 0.535027E+01 0.535100E+01 0.535029E+01 0.535058E+01 0.535091E+01 0.535047E+01 0.535054E+01 0.535133E+01 0.535084E+01 0.535133E+01 0.535137E+01 0.535087E+01 0.535034E+01 0.535087E+01 0.535109E+01 0.535063E+01 0.535116E+01 0.535045E+01 0.535073E+01 0.535116E+01 0.535070E+01 0.535044E+01 0.534975E+01 0.535138E+01 0.535123E+01 0.535044E+01 0.535087E+01 0.535073E+01 0.535083E+01 0.535040E+01 0.535083E+01 0.535093E+01 0.535027E+01 0.535103E+01 0.535111E+01 0.535087E+01 0.535044E+01 0.535044E+01 0.535082E+01 0.535043E+01 0.535044E+01 0.535027E+01 0.535062E+01 0.535063E+01 0.535056E+01 0.534982E+01 0.535011E+01 0.535128E+01 0.535063E+01 0.535017E+01 0.535140E+01 0.535114E+01 0.535066E+01 0.535049E+01 0.535056E+01 0.535063E+01 0.535056E+01 0.535055E+01 0.535050E+01 0.535082E+01 0.535032E+01 0.535044E+01 0.535016E+01
2.068 0.551322E+01 0.38E-02 0.70E-02 0.551338E+01 0.551396E+01 0.551319E+01 0.551255E+01 0.551315E+01 0.551340E+01 0.551290E+01 0.551314E+01 0.551297E+01 0.551345E+01 0.551318E+01 0.551249E+01 0.551387E+01 0.551357E+01 0.551313E+01 0.551232E+01 0.551323E+01 0.551298E+01 0.551296E+01 0.551341E+01 0.551321E+01 0.551317E+01 0.551325E+01 0.551349E+01 0.551359E+01 0.551273E+01 0.551306E+01 0.551261E+01 0.551300E+01 0.551326E+01 0.551307E+01 0.551342E+01 0.551263E+01 0.551283E+01 0.551329E+01 0.551320E+01 0.551319E+01 0.551304E+01 0.551352E+01 0.551286E+01 0.551288E+01 0.551369E+01 0.551293E+01 0.551315E+01 0.551413E+01 0.551345E+01 0.551383E+01 0.551393E+01 0.551351E+01 0.551282E+01 0.551344E+01 0.551380E+01 0.551316E+01 0.551378E+01 0.551300E+01 0.551345E+01 0.551372E+01 0.551308E+01 0.551311E+01 0.551231E+01 0.551399E+01 0.551380E+01 0.551296E+01 0.551331E+01 0.551314E+01 0.551341E+01 0.551292E+01 0.551346E+01 0.551348E+01 0.551283E+01 0.551366E+01 0.551363E+01 0.551349E+01 0.551313E+01 0.551288E+01 0.551356E+01 0.551307E+01 0.551317E+01 0.551297E+01 0.551309E+01 0.551324E+01 0.551314E+01 0.551233E+01 0.551273E+01 0.551374E+01 0.551323E+01 0.551272E+01 0.551387E+01 0.551381E+01 0.551323E+01 0.551313E+01 0.551331E+01 0.551328E+01 0.551302E+01 0.551336E+01 0.551320E+01 0.551333E+01 0.551286E+01 0.551327E+01 0.551249E+01
2.227 0.568413E+01 0.41E-02 0.11E-01 0.568420E+01 0.568494E+01 0.568406E+01 0.568343E+01 0.568390E+01 0.568448E+01 0.568370E+01 0.568385E+01 0.568391E+01 0.568438E+01 0.568404E+01 0.568350E+01 0.568492E+01 0.568452E+01 0.568395E+01 0.568328E+01 0.568420E+01 0.568388E+01 0.568379E+01 0.568432E+01 0.568405E+01 0.568428E+01 0.568410E+01 0.568451E+01 0.568443E+01 0.568366E+01 0.568413E+01 0.568354E+01 0.568406E+01 0.568428E+01 0.568383E+01 0.568430E+01 0.568363E+01 0.568369E+01 0.568412E+01 0.568391E+01 0.568396E+01 0.568384E+01 0.568458E+01 0.568369E+01 0.568374E+01 0.568456E+01 0.568379E+01 0.568398E+01 0.568493E+01 0.568436E+01 0.568454E+01 0.568470E+01 0.568458E+01 0.568370E+01 0.568433E+01 0.568493E+01 0.568424E+01 0.568478E+01 0.568371E+01 0.568414E+01 0.568450E+01 0.568394E+01 0.568400E+01 0.568313E+01 0.568519E+01 0.568469E+01 0.568384E+01 0.568422E+01 0.568387E+01 0.568436E+01 0.568361E+01 0.568435E+01 0.568443E+01 0.568380E+01 0.568471E+01 0.568465E+01 0.568439E+01 0.568391E+01 0.568376E+01 0.568464E+01 0.568382E+01 0.568398E+01 0.568391E+01 0.568404E+01 0.568431E+01 0.568416E+01 0.568340E+01 0.568351E+01 0.568465E+01 0.568419E+01 0.568379E+01 0.568503E+01 0.568469E+01 0.568405E+01 0.568416E+01 0.568425E+01 0.568425E+01 0.568393E+01 0.568440E+01 0.568397E+01 0.568439E+01 0.568361E+01 0.568436E+01 0.568359E+01
2.386 0.586372E+01 0.47E-02 0.14E-01 0.586379E+01 0.586468E+01 0.586367E+01 0.586295E+01 0.586322E+01 0.586409E+01 0.586332E+01 0.586342E+01 0.586348E+01 0.586409E+01 0.586344E+01 0.586305E+01 0.586433E+01 0.586427E+01 0.586361E+01 0.586286E+01 0.586381E+01 0.586337E+01 0.586351E+01 0.586404E+01 0.586375E+01 0.586372E+01 0.586365E+01 0.586401E+01 0.586415E+01 0.586302E+01 0.586407E+01 0.586294E+01 0.586340E+01 0.586388E+01 0.586353E+01 0.586363E+01 0.586305E+01 0.586338E+01 0.586367E+01 0.586345E+01 0.586341E+01 0.586364E+01 0.586411E+01 0.586318E+01 0.586345E+01 0.586423E+01 0.586346E+01 0.586351E+01 0.586446E+01 0.586384E+01 0.586403E+01 0.586433E+01 0.586435E+01 0.586330E+01 0.586391E+01 0.586466E+01 0.586381E+01 0.586436E+01 0.586336E+01 0.586388E+01 0.586394E+01 0.586348E+01 0.586362E+01 0.586252E+01 0.586507E+01 0.586430E+01 0.586352E+01 0.586381E+01 0.586358E+01 0.586390E+01 0.586286E+01 0.586406E+01 0.586396E+01 0.586337E+01 0.586434E+01 0.586419E+01 0.586398E+01 0.586353E+01 0.586321E+01 0.586432E+01 0.586320E+01 0.586373E+01 0.586362E+01 0.586372E+01 0.586398E+01 0.586350E+01 0.586268E+01 0.586334E+01 0.586418E+01 0.586377E+01 0.586349E+01 0.586469E+01 0.586411E+01 0.586358E+01 0.586394E+01 0.586382E+01 0.586375E+01 0.586351E+01 0.586399E+01 0.586337E+01 0.586417E+01 0.586302E+01 0.586419E+01 0.586294E+01
2.545 0.604791E+01 0.49E-02 0.10E-01 0.604807E+01 0.604880E+01 0.604802E+01 0.604730E+01 0.604748E+01 0.604845E+01 0.604742E+01 0.604755E+01 0.604746E+01 0.604811E+01 0.604744E+01 0.604716E+01 0.604856E+01 0.604835E+01 0.604778E+01 0.604721E+01 0.604772E+01 0.604766E+01 0.604780E+01 0.604820E+01 0.604793E+01 0.604813E+01 0.604767E+01 0.604840E+01 0.604818E+01 0.604732E+01 0.604822E+01 0.604720E+01 0.604734E+01 0.604797E+01 0.604766E+01 0.604797E+01 0.604714E+01 0.604758E+01 0.604787E+01 0.604772E+01 0.604754E+01 0.604771E+01 0.604854E+01 0.604744E+01 0.604756E+01 0.604838E+01 0.604761E+01 0.604764E+01 0.604885E+01 0.604807E+01 0.604813E+01 0.604847E+01 0.604876E+01 0.604729E+01 0.604829E+01 0.604888E+01 0.604813E+01 0.604839E+01 0.604731E+01 0.604800E+01 0.604818E+01 0.604781E+01 0.604784E+01 0.604668E+01 0.604945E+01 0.604853E+01 0.604757E+01 0.604772E+01 0.604792E+01 0.604827E+01 0.604725E+01 0.604828E+01 0.604815E+01 0.604760E+01 0.604851E+01 0.604831E+01 0.604836E+01 0.604769E+01 0.604745E+01 0.604850E+01 0.604755E+01 0.604781E+01 0.604792E+01 0.604783E+01 0.604822E+01 0.604785E+01 0.604706E+01 0.604747E+01 0.604831E+01 0.604818E+01 0.604731E+01 0.604890E+01 0.604864E+01 0.604780E+01 0.604830E+01 0.604784E+01 0.604801E+01 0.604771E+01 0.604816E+01 0.604764E+01 0.604809E+01 0.604723E+01 0.604816E+01 0.604697E+01
2.704 0.623632E+01 0.56E-02 0.12E-01 0.623676E+01 0.623738E+01 0.623634E+01 0.623578E+01 0.623598E+01 0.623690E+01 0.623590E+01 0.623584E+01 0.623581E+01 0.623677E+01 0.623582E+01 0.623572E+01 0.623689E+01 0.623681E+01 0.623628E+01 0.623540E+01 0.623581E+01 0.623606E+01 0.623629E+01 0.623643E+01 0.623642E+01 0.623639E+01 0.623620E+01 0.623678E+01 0.623658E+01 0.623549E+01 0.623678E+01 0.623539E+01 0.623569E+01 0.623646E+01 0.623599E+01 0.623639E+01 0.623538E+01 0.623598E+01 0.623649E+01 0.623576E+01 0.623572E+01 0.623634E+01 0.623675E+01 0.623583E+01 0.623584E+01 0.623700E+01 0.623584E+01 0.623573E+01 0.623713E+01 0.623647E+01 0.623651E+01 0.623697E+01 0.623724E+01 0.623574E+01 0.623652E+01 0.623717E+01 0.623682E+01 0.623708E+01 0.623554E+01 0.623651E+01 0.623661E+01 0.623612E+01 0.623633E+01 0.623486E+01 0.623799E+01 0.623684E+01 0.623603E+01 0.623617E+01 0.623618E+01 0.623693E+01 0.623558E+01 0.623665E+01 0.623653E+01 0.623590E+01 0.623723E+01 0.623646E+01 0.623693E+01 0.623632E+01 0.623568E+01 0.623709E+01 0.623599E+01 0.623659E+01 0.623637E+01 0.623651E+01 0.623719E+01 0.623628E+01 0.623531E+01 0.623582E+01 0.623635E+01 0.623657E+01 0.623556E+01 0.623720E+01 0.623720E+01 0.623633E+01 0.623684E+01 0.623626E+01 0.623631E+01 0.623594E+01 0.623661E+01 0.623605E+01 0.623657E+01 0.623565E+01 0.623696E+01 0.623544E+01
2.864 0.643500E+01 0.58E-02 0.12E-01 0.643565E+01 0.643613E+01 0.643491E+01 0.643429E+01 0.643441E+01 0.643532E+01 0.643473E+01 0.643449E+01 0.643476E+01 0.643540E+01 0.643440E+01 0.643478E+01 0.643551E+01 0.643568E+01 0.643500E+01 0.643419E+01 0.643462E+01 0.643510E+01 0.643509E+01 0.643527E+01 0.643517E+01 0.643523E+01 0.643496E+01 0.643561E+01 0.643547E+01 0.643415E+01 0.643557E+01 0.643441E+01 0.643450E+01 0.643499E+01 0.643466E+01 0.643478E+01 0.643430E+01 0.643452E+01 0.643493E+01 0.643444E+01 0.643437E+01 0.643486E+01 0.643554E+01 0.643435E+01 0.643444E+01 0.643546E+01 0.643454E+01 0.643449E+01 0.643575E+01 0.643559E+01 0.643466E+01 0.643536E+01 0.643604E+01 0.643436E+01 0.643567E+01 0.643586E+01 0.643535E+01 0.643579E+01 0.643418E+01 0.643511E+01 0.643524E+01 0.643489E+01 0.643478E+01 0.643363E+01 0.643698E+01 0.643523E+01 0.643477E+01 0.643457E+01 0.643476E+01 0.643590E+01 0.643415E+01 0.643544E+01 0.643524E+01 0.643465E+01 0.643604E+01 0.643528E+01 0.643556E+01 0.643479E+01 0.643448E+01 0.643566E+01 0.643451E+01 0.643476E+01 0.643508E+01 0.643515E+01 0.643570E+01 0.643493E+01 0.643395E+01 0.643456E+01 0.643522E+01 0.643530E+01 0.643447E+01 0.643595E+01 0.643595E+01 0.643446E+01 0.643563E+01 0.643492E+01 0.643468E+01 0.643463E+01 0.643530E+01 0.643474E+01 0.643530E+01 0.643392E+01 0.643569E+01 0.643417E+01
3.023 0.663625E+01 0.69E-02 0.17E-01 0.663721E+01 0.663753E+01 0.663646E+01 0.663530E+01 0.663532E+01 0.663691E+01 0.663587E+01 0.663607E+01 0.663617E+01 0.663709E+01 0.663586E+01 0.663618E+01 0.663631E+01 0.663695E+01 0.663656E+01 0.663499E+01 0.663556E+01 0.663635E+01 0.663628E+01 0.663690E+01 0.663632E+01 0.663642E+01 0.663638E+01 0.663733E+01 0.663655E+01 0.663540E+01 0.663719E+01 0.663547E+01 0.663566E+01 0.663615E+01 0.663586E+01 0.663542E+01 0.663563E+01 0.663581E+01 0.663620E+01 0.663545E+01 0.663541E+01 0.663635E+01 0.663690E+01 0.663548E+01 0.663564E+01 0.663668E+01 0.663542E+01 0.663587E+01 0.663695E+01 0.663676E+01 0.663607E+01 0.663675E+01 0.663779E+01 0.663550E+01 0.663736E+01 0.663694E+01 0.663645E+01 0.663707E+01 0.663548E+01 0.663632E+01 0.663613E+01 0.663654E+01 0.663554E+01 0.663444E+01 0.663825E+01 0.663651E+01 0.663612E+01 0.663591E+01 0.663571E+01 0.663689E+01 0.663541E+01 0.663692E+01 0.663647E+01 0.663605E+01 0.663768E+01 0.663629E+01 0.663664E+01 0.663613E+01 0.663582E+01 0.663657E+01 0.663558E+01 0.663624E+01 0.663622E+01 0.663654E+01 0.663707E+01 0.663602E+01 0.663556E+01 0.663586E+01 0.663613E+01 0.663653E+01 0.663536E+01 0.663731E+01 0.663711E+01 0.663590E+01 0.663686E+01 0.663640E+01 0.663570E+01 0.663523E+01 0.663664E+01 0.663598E+01 0.663632E+01 0.663494E+01 0.663717E+01 0.663540E+01
3.182 0.683988E+01 0.73E-02 0.10E-02 0.684085E+01 0.684128E+01 0.684047E+01 0.683900E+01 0.683942E+01 0.684072E+01 0.683955E+01 0.683974E+01 0.683970E+01 0.684095E+01 0.683964E+01 0.684042E+01 0.684022E+01 0.684059E+01 0.683973E+01 0.683892E+01 0.683954E+01 0.683984E+01 0.683980E+01 0.684023E+01 0.683970E+01 0.684014E+01 0.684015E+01 0.684114E+01 0.684024E+01 0.683900E+01 0.684037E+01 0.683938E+01 0.683896E+01 0.683967E+01 0.683926E+01 0.683910E+01 0.683920E+01 0.683969E+01 0.683994E+01 0.683915E+01 0.683892E+01 0.683964E+01 0.684061E+01 0.683938E+01 0.683932E+01 0.684058E+01 0.683905E+01 0.683945E+01 0.684013E+01 0.684030E+01 0.683935E+01 0.684019E+01 0.684131E+01 0.683946E+01 0.684107E+01 0.684058E+01 0.684037E+01 0.684067E+01 0.683887E+01 0.683980E+01 0.683929E+01 0.684020E+01 0.683950E+01 0.683846E+01 0.684236E+01 0.684016E+01 0.683975E+01 0.683925E+01 0.683931E+01 0.684085E+01 0.683913E+01 0.684091E+01 0.684017E+01 0.683954E+01 0.684158E+01 0.683972E+01 0.684071E+01 0.683994E+01 0.683980E+01 0.684008E+01 0.683883E+01 0.683988E+01 0.684001E+01 0.683967E+01 0.684046E+01 0.683989E+01 0.683940E+01 0.683900E+01 0.683963E+01 0.684030E+01 0.683917E+01 0.684115E+01 0.684093E+01 0.683958E+01 0.684025E+01 0.683962E+01 0.683928E+01 0.683871E+01 0.683990E+01 0.683959E+01 0.683943E+01 0.683789E+01 0.684061E+01 0.683891E+01
3.341 0.704593E+01 0.92E-02 0.13E-01 0.704695E+01 0.704763E+01 0.704692E+01 0.704500E+01 0.704538E+01 0.704773E+01 0.704535E+01 0.704619E+01 0.704614E+01 0.704742E+01 0.704548E+01 0.704702E+01 0.704562E+01 0.704667E+01 0.704613E+01 0.704479E+01 0.704526E+01 0.704613E+01 0.704640E+01 0.704547E+01 0.704568E+01 0.704598E+01 0.704610E+01 0.704744E+01 0.704672E+01 0.704509E+01 0.704696E+01 0.704531E+01 0.704440E+01 0.704620E+01 0.704477E+01 0.704469E+01 0.704557E+01 0.704546E+01 0.704519E+01 0.704514E+01 0.704463E+01 0.704563E+01 0.704682E+01 0.704579E+01 0.704504E+01 0.704642E+01 0.704430E+01 0.704527E+01 0.704612E+01 0.704683E+01 0.704530E+01 0.704610E+01 0.704794E+01 0.704573E+01 0.704682E+01 0.704656E+01 0.704722E+01 0.704689E+01 0.704524E+01 0.704557E+01 0.704530E+01 0.704650E+01 0.704546E+01 0.704442E+01 0.704823E+01 0.704581E+01 0.704555E+01 0.704533E+01 0.704492E+01 0.704766E+01 0.704551E+01 0.704595E+01 0.704590E+01 0.704627E+01 0.704784E+01 0.704519E+01 0.704780E+01 0.704577E+01 0.704563E+01 0.704650E+01 0.704461E+01 0.704601E+01 0.704632E+01 0.704573E+01 0.704650E+01 0.704586E+01 0.704550E+01 0.704499E+01 0.704545E+01 0.704698E+01 0.704539E+01 0.704683E+01 0.704709E+01 0.704538E+01 0.704664E+01 0.704588E+01 0.704496E+01 0.704435E+01 0.704555E+01 0.704589E+01 0.704517E+01 0.704348E+01 0.704672E+01 0.704500E+01
3.500 0.726138E+01 0.10E-01 0.28E-01 0.726280E+01 0.726342E+01 0.726271E+01 0.726116E+01 0.726004E+01 0.726334E+01 0.726051E+01 0.726200E+01 0.726203E+01 0.726322E+01 0.726062E+01 0.726254E+01 0.726184E+01 0.726242E+01 0.726177E+01 0.725985E+01 0.726056E+01 0.726126E+01 0.726098E+01 0.726093E+01 0.726167E+01 0.726159E+01 0.726188E+01 0.726340E+01 0.726195E+01 0.726114E+01 0.726278E+01 0.726083E+01 0.726067E+01 0.726133E+01 0.726070E+01 0.726020E+01 0.726080E+01 0.726064E+01 0.726011E+01 0.726043E+01 0.725996E+01 0.726141E+01 0.726164E+01 0.726135E+01 0.725970E+01 0.726129E+01 0.725996E+01 0.726056E+01 0.726183E+01 0.726131E+01 0.726085E+01 0.726119E+01 0.726231E+01 0.726091E+01 0.726289E+01 0.726281E+01 0.726258E+01 0.726221E+01 0.726124E+01 0.726057E+01 0.726004E+01 0.726119E+01 0.726107E+01 0.726049E+01 0.726316E+01 0.726164E+01 0.726128E+01 0.726055E+01 0.725985E+01 0.726256E+01 0.726043E+01 0.726211E+01 0.726134E+01 0.726249E+01 0.726361E+01 0.726070E+01 0.726275E+01 0.726069E+01 0.726094E+01 0.726244E+01 0.725993E+01 0.726131E+01 0.726218E+01 0.726135E+01 0.726200E+01 0.726164E+01 0.726124E+01 0.726007E+01 0.726079E+01 0.726198E+01 0.726036E+01 0.726196E+01 0.726329E+01 0.726090E+01 0.726232E+01 0.726056E+01 0.726100E+01 0.725957E+01 0.726166E+01 0.726137E+01 0.726007E+01 0.725867E+01 0.726245E+01 0.726042E+01
3.659 0.747307E+01 0.14E-01 0.27E-01 0.747365E+01 0.747550E+01 0.747434E+01 0.747289E+01 0.747191E+01 0.747589E+01 0.747110E+01 0.747437E+01 0.747416E+01 0.747558E+01 0.747189E+01 0.747358E+01 0.747286E+01 0.747529E+01 0.747387E+01 0.747159E+01 0.747273E+01 0.747214E+01 0.747301E+01 0.747221E+01 0.747269E+01 0.747277E+01 0.747355E+01 0.747708E+01 0.747320E+01 0.747275E+01 0.747556E+01 0.747295E+01 0.747215E+01 0.747305E+01 0.747304E+01 0.747097E+01 0.747319E+01 0.747282E+01 0.747129E+01 0.747237E+01 0.747217E+01 0.747312E+01 0.747384E+01 0.747374E+01 0.747170E+01 0.747153E+01 0.747137E+01 0.747107E+01 0.747386E+01 0.747314E+01 0.747285E+01 0.747307E+01 0.747480E+01 0.747202E+01 0.747633E+01 0.747519E+01 0.747360E+01 0.747479E+01 0.747409E+01 0.747242E+01 0.747092E+01 0.747354E+01 0.747222E+01 0.747235E+01 0.747530E+01 0.747276E+01 0.747266E+01 0.747273E+01 0.747063E+01 0.747407E+01 0.747170E+01 0.747261E+01 0.747220E+01 0.747433E+01 0.747629E+01 0.747286E+01 0.747463E+01 0.747272E+01 0.747230E+01 0.747379E+01 0.747093E+01 0.747195E+01 0.747304E+01 0.747278E+01 0.747478E+01 0.747314E+01 0.747404E+01 0.747179E+01 0.747132E+01 0.747398E+01 0.747104E+01 0.747392E+01 0.747485E+01 0.747382E+01 0.747437E+01 0.747179E+01 0.747076E+01 0.747044E+01 0.747303E+01 0.747325E+01 0.747236E+01 0.746904E+01 0.747460E+01 0.747180E+01
3.818 0.769386E+01 0.15E-01 0.29E-01 0.769517E+01 0.769682E+01 0.769572E+01 0.769443E+01 0.769280E+01 0.769753E+01 0.769233E+01 0.769461E+01 0.769540E+01 0.769781E+01 0.769318E+01 0.769341E+01 0.769330E+01 0.769500E+01 0.769361E+01 0.769303E+01 0.769205E+01 0.769354E+01 0.769301E+01 0.769367E+01 0.769426E+01 0.769248E+01 0.769428E+01 0.769743E+01 0.769400E+01 0.769253E+01 0.769671E+01 0.769264E+01 0.769307E+01 0.769438E+01 0.769433E+01 0.769178E+01 0.769437E+01 0.769449E+01 0.769340E+01 0.769359E+01 0.769250E+01 0.769357E+01 0.769403E+01 0.769457E+01 0.769334E+01 0.769264E+01 0.769140E+01 0.769319E+01 0.769455E+01 0.769363E+01 0.769310E+01 0.769328E+01 0.769602E+01 0.769311E+01 0.769715E+01 0.769488E+01 0.769301E+01 0.769721E+01 0.769392E+01 0.769341E+01 0.769246E+01 0.769570E+01 0.769343E+01 0.769362E+01 0.769680E+01 0.769331E+01 0.769319E+01 0.769214E+01 0.769141E+01 0.769534E+01 0.769214E+01 0.769414E+01 0.769514E+01 0.769530E+01 0.769614E+01 0.769241E+01 0.769502E+01 0.769351E+01 0.769249E+01 0.769339E+01 0.769148E+01 0.769416E+01 0.769504E+01 0.769298E+01 0.769438E+01 0.769378E+01 0.769470E+01 0.769195E+01 0.769289E+01 0.769362E+01 0.769308E+01 0.769474E+01 0.769603E+01 0.769424E+01 0.769405E+01 0.769249E+01 0.769096E+01 0.769062E+01 0.769285E+01 0.769426E+01 0.769312E+01 0.768990E+01 0.769438E+01 0.769382E+01


==> anc/energy_b7p5_ch2_ev0_bins.dat <==
1.432 0.620463E+01 0.11E-01 0.00E+00 0.620442E+01 0.620335E+01 0.620588E+01 0.620332E+01 0.620560E+01 0.620428E+01 0.620438E+01 0.620563E+01 0.620532E+01 0.620592E+01 0.620405E+01 0.620406E+01 0.620586E+01 0.620491E+01 0.620479E+01 0.620258E+01 0.620507E+01 0.620437E+01 0.620498E+01 0.620523E+01 0.620523E+01 0.620534E+01 0.620411E+01 0.620519E+01 0.620417E+01 0.620387E+01 0.620490E+01 0.620507E+01 0.620350E+01 0.620255E+01 0.620212E+01 0.620568E+01 0.620538E+01 0.620338E+01 0.620306E+01 0.620348E+01 0.620504E+01 0.620308E+01 0.620411E+01 0.620313E+01 0.620251E+01 0.620469E+01 0.620364E+01 0.620332E+01 0.620453E+01 0.620645E+01 0.620611E+01 0.620431E+01 0.620469E+01 0.620544E+01 0.620438E+01 0.620480E+01 0.620477E+01 0.620532E+01 0.620542E+01 0.620702E+01 0.620533E+01 0.620548E+01 0.620496E+01 0.620400E+01 0.620534E+01 0.620665E+01 0.620671E+01 0.620525E+01 0.620702E+01 0.620553E+01 0.620215E+01 0.620393E+01 0.620506E+01 0.620396E+01 0.620421E+01 0.620415E+01 0.620278E+01 0.620530E+01 0.620448E+01 0.620517E+01 0.620531E+01 0.620376E+01 0.620431E+01 0.620419E+01 0.620456E+01 0.620379E+01 0.620461E+01 0.620446E+01 0.620562E+01 0.620609E+01 0.620370E+01 0.620728E+01 0.620332E+01 0.620647E+01 0.620360E+01 0.620505E+01 0.620453E+01 0.620501E+01 0.620484E+01 0.620511E+01 0.620553E+01 0.620336E+01 0.620245E+01 0.620418E+01
1.591 0.628988E+01 0.89E-02 0.60E-04 0.628974E+01 0.628930E+01 0.629058E+01 0.628821E+01 0.629058E+01 0.628917E+01 0.628959E+01 0.629082E+01 0.629052E+01 0.629055E+01 0.628893E+01 0.628984E+01 0.629114E+01 0.629006E+01 0.628999E+01 0.628887E+01 0.629037E+01 0.628928E+01 0.629041E+01 0.629014E+01 0.628952E+01 0.629047E+01 0.628970E+01 0.628996E+01 0.628970E+01 0.628918E+01 0.628960E+01 0.629020E+01 0.628913E+01 0.628802E+01 0.628765E+01 0.629060E+01 0.629043E+01 0.628856E+01 0.628876E+01 0.628862E+01 0.629034E+01 0.628912E+01 0.628913E+01 0.628875E+01 0.628833E+01 0.628977E+01 0.628928E+01 0.628937E+01 0.629032E+01 0.629077E+01 0.629157E+01 0.628954E+01 0.628998E+01 0.629016E+01 0.628949E+01 0.628947E+01 0.629038E+01 0.629045E+01 0.629082E+01 0.629214E+01 0.629083E+01 0.629099E+01 0.628956E+01 0.628932E+01 0.629087E+01 0.629157E+01 0.629091E+01 0.628995E+01 0.629115E+01 0.629104E+01 0.628830E+01 0.628959E+01 0.629039E+01 0.628960E+01 0.628927E+01 0.628976E+01 0.628890E+01 0.629121E+01 0.628966E+01 0.629058E+01 0.629010E+01 0.628940E+01 0.629023E+01 0.628935E+01 0.628954E+01 0.628917E+01 0.628962E+01 0.628922E+01 0.629051E+01 0.629117E+01 0.628946E+01 0.629258E+01 0.628880E+01 0.629112E+01 0.628845E+01 0.629020E+01 0.629000E+01 0.629024E+01 0.629027E+01 0.628994E+01 0.629062E+01 0.628892E+01 0.628851E+01 0.628955E+01
1.750 0.637820E+01 0.90E-02 0.32E-03 0.637818E+01 0.637767E+01 0.637883E+01 0.637671E+01 0.637846E+01 0.637799E+01 0.637738E+01 0.637890E+01 0.637910E+01 0.637914E+01 0.637745E+01 0.637804E+01 0.637963E+01 0.637849E+01 0.637855E+01 0.637742E+01 0.637873E+01 0.637785E+01 0.637895E+01 0.637808E+01 0.637773E+01 0.637792E+01 0.637791E+01 0.637820E+01 0.637830E+01 0.637747E+01 0.637794E+01 0.637836E+01 0.637787E+01 0.637672E+01 0.637574E+01 0.637902E+01 0.637837E+01 0.637717E+01 0.637631E+01 0.637690E+01 0.637874E+01 0.637729E+01 0.637789E+01 0.637698E+01 0.637737E+01 0.637787E+01 0.637702E+01 0.637861E+01 0.637905E+01 0.637850E+01 0.638026E+01 0.637796E+01 0.637781E+01 0.637849E+01 0.637797E+01 0.637755E+01 0.637861E+01 0.637902E+01 0.637932E+01 0.638026E+01 0.637879E+01 0.637997E+01 0.637820E+01 0.637713E+01 0.637984E+01 0.637963E+01 0.637884E+01 0.637803E+01 0.637925E+01 0.637957E+01 0.637624E+01 0.637775E+01 0.637844E+01 0.637771E+01 0.637820E+01 0.637875E+01 0.637740E+01 0.637953E+01 0.637798E+01 0.637878E+01 0.637850E+01 0.637796E+01 0.637838E+01 0.637706E+01 0.637759E+01 0.637731E+01 0.637796E+01 0.637735E+01 0.637853E+01 0.637991E+01 0.637808E+01 0.638002E+01 0.637755E+01 0.637941E+01 0.637724E+01 0.637839E+01 0.637816E+01 0.637848E+01 0.637796E+01 0.637912E+01 0.637874E+01 0.637721E+01 0.637672E+01 0.637832E+01
1.909 0.648267E+01 0.90E-02 0.67E-03 0.648270E+01 0.648233E+01 0.648344E+01 0.648140E+01 0.648240E+01 0.648233E+01 0.648113E+01 0.648328E+01 0.648404E+01 0.648334E+01 0.648191E+01 0.648235E+01 0.648471E+01 0.648279E+01 0.648308E+01 0.648190E+01 0.648347E+01 0.648258E+01 0.648397E+01 0.648233E+01 0.648219E+01 0.648263E+01 0.648253E+01 0.648250E+01 0.648229E+01 0.648247E+01 0.648267E+01 0.648222E+01 0.648250E+01 0.648114E+01 0.648077E+01 0.648343E+01 0.648283E+01 0.648206E+01 0.648111E+01 0.648158E+01 0.648324E+01 0.648216E+01 0.648223E+01 0.648132E+01 0.648229E+01 0.648258E+01 0.648138E+01 0.648277E+01 0.648378E+01 0.648276E+01 0.648414E+01 0.648255E+01 0.648214E+01 0.648277E+01 0.648270E+01 0.648215E+01 0.648247E+01 0.648332E+01 0.648371E+01 0.648444E+01 0.648293E+01 0.648391E+01 0.648259E+01 0.648162E+01 0.648493E+01 0.648379E+01 0.648333E+01 0.648267E+01 0.648343E+01 0.648417E+01 0.648012E+01 0.648269E+01 0.648303E+01 0.648257E+01 0.648280E+01 0.648315E+01 0.648243E+01 0.648361E+01 0.648223E+01 0.648333E+01 0.648288E+01 0.648208E+01 0.648276E+01 0.648127E+01 0.648232E+01 0.648203E+01 0.648274E+01 0.648158E+01 0.648281E+01 0.648445E+01 0.648272E+01 0.648454E+01 0.648182E+01 0.648380E+01 0.648122E+01 0.648297E+01 0.648244E+01 0.648286E+01 0.648237E+01 0.648394E+01 0.648316E+01 0.648178E+01 0.648105E+01 0.648230E+01
2.068 0.660301E+01 0.87E-02 0.71E-03 0.660279E+01 0.660307E+01 0.660365E+01 0.660121E+01 0.660241E+01 0.660258E+01 0.660172E+01 0.660369E+01 0.660440E+01 0.660396E+01 0.660228E+01 0.660278E+01 0.660515E+01 0.660338E+01 0.660363E+01 0.660171E+01 0.660328E+01 0.660290E+01 0.660435E+01 0.660283E+01 0.660240E+01 0.660273E+01 0.660278E+01 0.660265E+01 0.660276E+01 0.660288E+01 0.660237E+01 0.660289E+01 0.660279E+01 0.660180E+01 0.660180E+01 0.660325E+01 0.660272E+01 0.660226E+01 0.660120E+01 0.660237E+01 0.660381E+01 0.660225E+01 0.660196E+01 0.660243E+01 0.660286E+01 0.660327E+01 0.660165E+01 0.660284E+01 0.660400E+01 0.660304E+01 0.660448E+01 0.660260E+01 0.660190E+01 0.660316E+01 0.660335E+01 0.660246E+01 0.660287E+01 0.660323E+01 0.660370E+01 0.660419E+01 0.660365E+01 0.660438E+01 0.660323E+01 0.660194E+01 0.660516E+01 0.660515E+01 0.660355E+01 0.660317E+01 0.660377E+01 0.660395E+01 0.660098E+01 0.660295E+01 0.660366E+01 0.660298E+01 0.660354E+01 0.660374E+01 0.660304E+01 0.660446E+01 0.660300E+01 0.660355E+01 0.660290E+01 0.660262E+01 0.660345E+01 0.660186E+01 0.660277E+01 0.660206E+01 0.660310E+01 0.660147E+01 0.660286E+01 0.660406E+01 0.660294E+01 0.660454E+01 0.660228E+01 0.660441E+01 0.660153E+01 0.660355E+01 0.660250E+01 0.660318E+01 0.660301E+01 0.660379E+01 0.660336E+01 0.660240E+01 0.660178E+01 0.660262E+01
2.227 0.673369E+01 0.83E-02 0.00E+00 0.673305E+01 0.673423E+01 0.673375E+01 0.673192E+01 0.673327E+01 0.673322E+01 0.673239E+01 0.673411E+01 0.673545E+01 0.673435E+01 0.673303E+01 0.673330E+01 0.673525E+01 0.673431E+01 0.673439E+01 0.673257E+01 0.673380E+01 0.673354E+01 0.673462E+01 0.673318E+01 0.673272E+01 0.673389E+01 0.673346E+01 0.673331E+01 0.673370E+01 0.673337E+01 0.673319E+01 0.673402E+01 0.673324E+01 0.673258E+01 0.673293E+01 0.673475E+01 0.673305E+01 0.673290E+01 0.673198E+01 0.673346E+01 0.673441E+01 0.673269E+01 0.673253E+01 0.673265E+01 0.673346E+01 0.673379E+01 0.673289E+01 0.673379E+01 0.673464E+01 0.673349E+01 0.673476E+01 0.673340E+01 0.673286E+01 0.673385E+01 0.673386E+01 0.673335E+01 0.673363E+01 0.673439E+01 0.673475E+01 0.673502E+01 0.673428E+01 0.673517E+01 0.673373E+01 0.673275E+01 0.673607E+01 0.673496E+01 0.673414E+01 0.673356E+01 0.673426E+01 0.673463E+01 0.673174E+01 0.673379E+01 0.673474E+01 0.673367E+01 0.673443E+01 0.673396E+01 0.673405E+01 0.673512E+01 0.673355E+01 0.673506E+01 0.673403E+01 0.673314E+01 0.673379E+01 0.673275E+01 0.673320E+01 0.673284E+01 0.673357E+01 0.673202E+01 0.673319E+01 0.673441E+01 0.673333E+01 0.673485E+01 0.673311E+01 0.673483E+01 0.673241E+01 0.673387E+01 0.673345E+01 0.673404E+01 0.673351E+01 0.673431E+01 0.673386E+01 0.673335E+01 0.673282E+01 0.673378E+01
2.386 0.687293E+01 0.86E-02 0.00E+00 0.687201E+01 0.687354E+01 0.687312E+01 0.687136E+01 0.687311E+01 0.687240E+01 0.687122E+01 0.687373E+01 0.687425E+01 0.687300E+01 0.687187E+01 0.687248E+01 0.687501E+01 0.687341E+01 0.687290E+01 0.687110E+01 0.687306E+01 0.687282E+01 0.687382E+01 0.687253E+01 0.687211E+01 0.687293E+01 0.687284E+01 0.687266E+01 0.687266E+01 0.687227E+01 0.687269E+01 0.687357E+01 0.687287E+01 0.687193E+01 0.687188E+01 0.687356E+01 0.687225E+01 0.687201E+01 0.687126E+01 0.687346E+01 0.687376E+01 0.687191E+01 0.687153E+01 0.687255E+01 0.687337E+01 0.687264E+01 0.687232E+01 0.687324E+01 0.687397E+01 0.687260E+01 0.687419E+01 0.687242E+01 0.687228E+01 0.687327E+01 0.687376E+01 0.687211E+01 0.687292E+01 0.687355E+01 0.687376E+01 0.687443E+01 0.687370E+01 0.687451E+01 0.687269E+01 0.687153E+01 0.687490E+01 0.687426E+01 0.687280E+01 0.687271E+01 0.687327E+01 0.687406E+01 0.687135E+01 0.687286E+01 0.687391E+01 0.687299E+01 0.687421E+01 0.687386E+01 0.687341E+01 0.687415E+01 0.687290E+01 0.687405E+01 0.687310E+01 0.687278E+01 0.687354E+01 0.687169E+01 0.687300E+01 0.687172E+01 0.687273E+01 0.687127E+01 0.687306E+01 0.687375E+01 0.687270E+01 0.687430E+01 0.687251E+01 0.687408E+01 0.687186E+01 0.687331E+01 0.687260E+01 0.687301E+01 0.687215E+01 0.687274E+01 0.687280E+01 0.687214E+01 0.687241E+01 0.687297E+01
2.704 0.716242E+01 0.10E-01 0.00E+00 0.716090E+01 0.716297E+01 0.716334E+01 0.716110E+01 0.716220E+01 0.716220E+01 0.715972E+01 0.716307E+01 0.716365E+01 0.716325E+01 0.716166E+01 0.716127E+01 0.716515E+01 0.716262E+01 0.716243E+01 0.716035E+01 0.716268E+01 0.716237E+01 0.716377E+01 0.716229E+01 0.716062E+01 0.716244E+01 0.716303E+01 0.716181E+01 0.716233E+01 0.716143E+01 0.716225E+01 0.716269E+01 0.716234E+01 0.716168E+01 0.716187E+01 0.716305E+01 0.716161E+01 0.716135E+01 0.716099E+01 0.716321E+01 0.716241E+01 0.716103E+01 0.715959E+01 0.716172E+01 0.716241E+01 0.716277E+01 0.716068E+01 0.716334E+01 0.716411E+01 0.716196E+01 0.716350E+01 0.716196E+01 0.716213E+01 0.716274E+01 0.716296E+01 0.716214E+01 0.716193E+01 0.716290E+01 0.716223E+01 0.716443E+01 0.716362E+01 0.716341E+01 0.716212E+01 0.716028E+01 0.716475E+01 0.716330E+01 0.716144E+01 0.716261E+01 0.716231E+01 0.716316E+01 0.716142E+01 0.716274E+01 0.716354E+01 0.716333E+01 0.716375E+01 0.716379E+01 0.716261E+01 0.716344E+01 0.716272E+01 0.716318E+01 0.716215E+01 0.716231E+01 0.716245E+01 0.716152E+01 0.716258E+01 0.716146E+01 0.716350E+01 0.716104E+01 0.716295E+01 0.716303E+01 0.716109E+01 0.716388E+01 0.716255E+01 0.716383E+01 0.716108E+01 0.716417E+01 0.716174E+01 0.716261E+01 0.716282E+01 0.716213E+01 0.716260E+01 0.716138E+01 0.716112E+01 0.716312E+01
2.864 0.732275E+01 0.11E-01 0.26E-02 0.732101E+01 0.732336E+01 0.732351E+01 0.732125E+01 0.732212E+01 0.732218E+01 0.732033E+01 0.732298E+01 0.732310E+01 0.732331E+01 0.732215E+01 0.732179E+01 0.732502E+01 0.732241E+01 0.732345E+01 0.732013E+01 0.732353E+01 0.732261E+01 0.732269E+01 0.732256E+01 0.732087E+01 0.732349E+01 0.732263E+01 0.732239E+01 0.732337E+01 0.732159E+01 0.732255E+01 0.732328E+01 0.732278E+01 0.732194E+01 0.732260E+01 0.732333E+01 0.732151E+01 0.732183E+01 0.732141E+01 0.732305E+01 0.732345E+01 0.732181E+01 0.731971E+01 0.732180E+01 0.732283E+01 0.732392E+01 0.732135E+01 0.732395E+01 0.732540E+01 0.732215E+01 0.732401E+01 0.732188E+01 0.732317E+01 0.732256E+01 0.732351E+01 0.732267E+01 0.732263E+01 0.732300E+01 0.732172E+01 0.732469E+01 0.732403E+01 0.732351E+01 0.732281E+01 0.731993E+01 0.732596E+01 0.732348E+01 0.732194E+01 0.732311E+01 0.732359E+01 0.732283E+01 0.732164E+01 0.732304E+01 0.732405E+01 0.732395E+01 0.732418E+01 0.732411E+01 0.732294E+01 0.732407E+01 0.732259E+01 0.732290E+01 0.732274E+01 0.732264E+01 0.732237E+01 0.732132E+01 0.732291E+01 0.732156E+01 0.732442E+01 0.732069E+01 0.732418E+01 0.732368E+01 0.732207E+01 0.732451E+01 0.732231E+01 0.732411E+01 0.732142E+01 0.732420E+01 0.732223E+01 0.732301E+01 0.732324E+01 0.732239E+01 0.732304E+01 0.732210E+01 0.732151E+01 0.732312E+01
3.023 0.748834E+01 0.12E-01 0.17E-02 0.748724E+01 0.748892E+01 0.748907E+01 0.748711E+01 0.748821E+01 0.748789E+01 0.748564E+01 0.748880E+01 0.748797E+01 0.748876E+01 0.748751E+01 0.748784E+01 0.749071E+01 0.748845E+01 0.748856E+01 0.748502E+01 0.748878E+01 0.748857E+01 0.748872E+01 0.748827E+01 0.748708E+01 0.748915E+01 0.748816E+01 0.748785E+01 0.748921E+01 0.748766E+01 0.748848E+01 0.748883E+01 0.748814E+01 0.748846E+01 0.748839E+01 0.748903E+01 0.748682E+01 0.748681E+01 0.748642E+01 0.748879E+01 0.748820E+01 0.748751E+01 0.748506E+01 0.748771E+01 0.748837E+01 0.748951E+01 0.748702E+01 0.748940E+01 0.749078E+01 0.748755E+01 0.749012E+01 0.748623E+01 0.748858E+01 0.748833E+01 0.748872E+01 0.748863E+01 0.748775E+01 0.748838E+01 0.748728E+01 0.748981E+01 0.748919E+01 0.748848E+01 0.748801E+01 0.748526E+01 0.749050E+01 0.749059E+01 0.748753E+01 0.748844E+01 0.748883E+01 0.748859E+01 0.748698E+01 0.748773E+01 0.748994E+01 0.748968E+01 0.749064E+01 0.749015E+01 0.748891E+01 0.748865E+01 0.748847E+01 0.748812E+01 0.748775E+01 0.748828E+01 0.748778E+01 0.748708E+01 0.748933E+01 0.748776E+01 0.749003E+01 0.748633E+01 0.749043E+01 0.749024E+01 0.748827E+01 0.749066E+01 0.748884E+01 0.748874E+01 0.748696E+01 0.748997E+01 0.748725E+01 0.748880E+01 0.748841E+01 0.748702E+01 0.748842E+01 0.748765E+01 0.748748E+01 0.748943E+01
3.182 0.765891E+01 0.14E-01 0.24E-02 0.765772E+01 0.765954E+01 0.765954E+01 0.765727E+01 0.765841E+01 0.765833E+01 0.765563E+01 0.765954E+01 0.765880E+01 0.765948E+01 0.765845E+01 0.765793E+01 0.766147E+01 0.765777E+01 0.765911E+01 0.765551E+01 0.765947E+01 0.765864E+01 0.765986E+01 0.765911E+01 0.765749E+01 0.766001E+01 0.765810E+01 0.765903E+01 0.765989E+01 0.765788E+01 0.765827E+01 0.765872E+01 0.765818E+01 0.765845E+01 0.765947E+01 0.765902E+01 0.765649E+01 0.765711E+01 0.765730E+01 0.766017E+01 0.766084E+01 0.765828E+01 0.765552E+01 0.765648E+01 0.765965E+01 0.765972E+01 0.765834E+01 0.765955E+01 0.766176E+01 0.765787E+01 0.766128E+01 0.765742E+01 0.765992E+01 0.765814E+01 0.765863E+01 0.765939E+01 0.765799E+01 0.765869E+01 0.765776E+01 0.765992E+01 0.765976E+01 0.765921E+01 0.765863E+01 0.765558E+01 0.766062E+01 0.766137E+01 0.765799E+01 0.765823E+01 0.765946E+01 0.765913E+01 0.765761E+01 0.765798E+01 0.766069E+01 0.766102E+01 0.766142E+01 0.766161E+01 0.765950E+01 0.765907E+01 0.765925E+01 0.765779E+01 0.765932E+01 0.765792E+01 0.765809E+01 0.765789E+01 0.765980E+01 0.765930E+01 0.766074E+01 0.765672E+01 0.766167E+01 0.766091E+01 0.765835E+01 0.766166E+01 0.766072E+01 0.765952E+01 0.765838E+01 0.766006E+01 0.765766E+01 0.765973E+01 0.765975E+01 0.765752E+01 0.765840E+01 0.765790E+01 0.765790E+01 0.765986E+01
3.341 0.783180E+01 0.15E-01 0.21E-02 0.783008E+01 0.783267E+01 0.783334E+01 0.782987E+01 0.783116E+01 0.783215E+01 0.782786E+01 0.783410E+01 0.783167E+01 0.783218E+01 0.783199E+01 0.783098E+01 0.783430E+01 0.783125E+01 0.783098E+01 0.782811E+01 0.783318E+01 0.783204E+01 0.783141E+01 0.783213E+01 0.783086E+01 0.783299E+01 0.783036E+01 0.783226E+01 0.783241E+01 0.783100E+01 0.783085E+01 0.783184E+01 0.783272E+01 0.783202E+01 0.783450E+01 0.783158E+01 0.782865E+01 0.782973E+01 0.783072E+01 0.783355E+01 0.783243E+01 0.783027E+01 0.782865E+01 0.782951E+01 0.783099E+01 0.783169E+01 0.783045E+01 0.783147E+01 0.783403E+01 0.783124E+01 0.783383E+01 0.783108E+01 0.783108E+01 0.783250E+01 0.783132E+01 0.783220E+01 0.783133E+01 0.783058E+01 0.783102E+01 0.783167E+01 0.783277E+01 0.783129E+01 0.783145E+01 0.782789E+01 0.783419E+01 0.783389E+01 0.783145E+01 0.783029E+01 0.783236E+01 0.783345E+01 0.783037E+01 0.783048E+01 0.783314E+01 0.783352E+01 0.783302E+01 0.783342E+01 0.783342E+01 0.783175E+01 0.783274E+01 0.783235E+01 0.783206E+01 0.783127E+01 0.783048E+01 0.783155E+01 0.783294E+01 0.783403E+01 0.783270E+01 0.782980E+01 0.783352E+01 0.783371E+01 0.782990E+01 0.783452E+01 0.783353E+01 0.783238E+01 0.783078E+01 0.783364E+01 0.782917E+01 0.783324E+01 0.783416E+01 0.783166E+01 0.783122E+01 0.783082E+01 0.783006E+01 0.783342E+01
3.500 0.800316E+01 0.18E-01 0.20E-02 0.800411E+01 0.800515E+01 0.800338E+01 0.800015E+01 0.800429E+01 0.800223E+01 0.799842E+01 0.800544E+01 0.800458E+01 0.800488E+01 0.800386E+01 0.800280E+01 0.800366E+01 0.800400E+01 0.800157E+01 0.799929E+01 0.800431E+01 0.800386E+01 0.800142E+01 0.800442E+01 0.800274E+01 0.800537E+01 0.800316E+01 0.800418E+01 0.800026E+01 0.800129E+01 0.800052E+01 0.800280E+01 0.800428E+01 0.800383E+01 0.800632E+01 0.800253E+01 0.799989E+01 0.800166E+01 0.800105E+01 0.800457E+01 0.800258E+01 0.800107E+01 0.800127E+01 0.800184E+01 0.800335E+01 0.800319E+01 0.800216E+01 0.800350E+01 0.800592E+01 0.800274E+01 0.800377E+01 0.800327E+01 0.800324E+01 0.800424E+01 0.800261E+01 0.800432E+01 0.800279E+01 0.800052E+01 0.800369E+01 0.800293E+01 0.800463E+01 0.800243E+01 0.800395E+01 0.799927E+01 0.800668E+01 0.800562E+01 0.800328E+01 0.800127E+01 0.800318E+01 0.800439E+01 0.800260E+01 0.800069E+01 0.800436E+01 0.800570E+01 0.800323E+01 0.800271E+01 0.800499E+01 0.800277E+01 0.800228E+01 0.800320E+01 0.800365E+01 0.800128E+01 0.800199E+01 0.800292E+01 0.800546E+01 0.800618E+01 0.800432E+01 0.800087E+01 0.800415E+01 0.800374E+01 0.800231E+01 0.800433E+01 0.800764E+01 0.800386E+01 0.800279E+01 0.800528E+01 0.799997E+01 0.800539E+01 0.800604E+01 0.800297E+01 0.800234E+01 0.800074E+01 0.800055E+01 0.800335E+01
3.659 0.818921E+01 0.23E-01 0.63E-02 0.818923E+01 0.819086E+01 0.819183E+01 0.818615E+01 0.818909E+01 0.818668E+01 0.818258E+01 0.819105E+01 0.819047E+01 0.818965E+01 0.818821E+01 0.818904E+01 0.818943E+01 0.818910E+01 0.818592E+01 0.818365E+01 0.819129E+01 0.818702E+01 0.818728E+01 0.818896E+01 0.819018E+01 0.819162E+01 0.818797E+01 0.819046E+01 0.818629E+01 0.818922E+01 0.818521E+01 0.818823E+01 0.818926E+01 0.818973E+01 0.819273E+01 0.818887E+01 0.818871E+01 0.818640E+01 0.818727E+01 0.818920E+01 0.818781E+01 0.818827E+01 0.818851E+01 0.818801E+01 0.819056E+01 0.818838E+01 0.818770E+01 0.818988E+01 0.819296E+01 0.818677E+01 0.819008E+01 0.818738E+01 0.819322E+01 0.819104E+01 0.818919E+01 0.819412E+01 0.818698E+01 0.818737E+01 0.819088E+01 0.818715E+01 0.818946E+01 0.818788E+01 0.818972E+01 0.818413E+01 0.819197E+01 0.819302E+01 0.819051E+01 0.818857E+01 0.819172E+01 0.819319E+01 0.818888E+01 0.818810E+01 0.819189E+01 0.819151E+01 0.818892E+01 0.818906E+01 0.819224E+01 0.818850E+01 0.818964E+01 0.818540E+01 0.819136E+01 0.818858E+01 0.818805E+01 0.818887E+01 0.819285E+01 0.819140E+01 0.818840E+01 0.818768E+01 0.819173E+01 0.819087E+01 0.818617E+01 0.819203E+01 0.819478E+01 0.819050E+01 0.818946E+01 0.819150E+01 0.818400E+01 0.819194E+01 0.819022E+01 0.819002E+01 0.818758E+01 0.818620E+01 0.818513E+01 0.819021E+01

